Prescribed-performance position tracking for infinite-dimensional passive systems

We study funnel control for linear infinite-dimensional passive systems whose controlled output is obtained by integrating the passive output. In mechanical applications, this corresponds to position control based on a measured passive velocity output. Within the system-node framework, we propose a nonlinear recursive funnel controller with a dynamic gain supervisor for systems with distributed or boundary control and observation. The supervisor automatically increases a damping gain whenever the normalized recursive error approaches a prescribed monitoring level. The controller uses the tracking error and its derivative, with the latter obtained directly from the passive output rather than by numerical differentiation. We prove global existence and uniqueness of the closed-loop trajectory, prescribed funnel performance, and global boundedness of the derivative tracking error and the passive output. Under an additional position-compatible strict dissipativity condition, the supervised gain is increased only finitely many times and eventually becomes constant. Consequently, the gain, the internal state, and the control input are globally bounded, and the recursive-error funnel margin is uniform in time. The results are illustrated by a boundary-actuated Euler-Bernoulli beam with uniformly positive distributed damping.

==> anc/README_position_funnel_eb_beam.txt <==
Supplementary MATLAB files for the Euler--Bernoulli beam example with the supervised recursive funnel controller.

Required files:

* build_eb_boundary_openloop_rx_v.m
* simulate_position_funnel_adaptive.m
* position_funnel_eb_beam_example.m
* make_beam_video_3d.m
* make_snapshot_from_data.m

Optional alternative snapshot script:

* make_snapshot_from_data_crop.m

Run order:

1. Put all MATLAB files in the same folder or add their folder to the MATLAB path.

2. Run

   position_funnel_eb_beam_example

   This performs the closed-loop simulation and creates:

   * position_funnel_eb_beam_data.mat
   * position_funnel_eb_beam_closed_loop.pdf
   * position_funnel_eb_beam_animation.mp4

3. Run

   make_snapshot_from_data

   This loads position_funnel_eb_beam_data.mat and creates the snapshot at
   t = 7.28:

   * position_funnel_eb_beam_snapshot_t728.pdf
   * position_funnel_eb_beam_snapshot_t728.png

The script make_snapshot_from_data_crop may be used instead if a manually
cropped snapshot is preferred.

The main script uses N = 20 finite elements and MATLAB's ode15s solver. The
passive endpoint velocity is evaluated directly from the semidiscrete state;
no numerical differentiation of the position output is performed.


==> anc/build_eb_boundary_openloop_rx_v.m <==
function S = build_eb_boundary_openloop_rx_v(N, ell, EI, rho, gamma_damp)
%BUILD_EB_BOUNDARY_OPENLOOP_RX_V
% Boundary-actuated Euler--Bernoulli beam with state x = [r; v],
% where r approximates w_x and v approximates w_t.
%
% Setup for EI = rho = 1:
%   w_tt = - w_xxxx - gamma_damp*w_t,
%
% with boundary conditions
%   w(0)=w_x(0)=0,   w_xx(ell)=0,   -w_xxx(ell)=u.
%
% Open-loop realization:
%   xdot = A x + B u,
%   v_out = C*x  = w_t(ell),
%   y     = Cp*x = w(ell) = int_0^ell r(xi) dxi.
%
% Here r is represented in the P2 space obtained as derivative of the
% clamped cubic Hermite space. The velocity v is represented in the
% clamped cubic Hermite space.
%
% gamma_damp >= 0 gives distributed viscous damping in the force balance.

    if nargin < 1 || isempty(N),          N          = 80; end
    if nargin < 2 || isempty(ell),        ell        = 1;  end
    if nargin < 3 || isempty(EI),         EI         = 1;  end
    if nargin < 4 || isempty(rho),        rho        = 1;  end
    if nargin < 5 || isempty(gamma_damp), gamma_damp = 0;  end

    if ~isscalar(EI) || ~isscalar(rho)
        error('This simple builder currently expects scalar EI and rho.');
    end

    if gamma_damp < 0
        error('gamma_damp must be nonnegative.');
    end

    h = ell/N;

    Me = rho*h/420 * ...
        [156,    22*h,   54,    -13*h;
         22*h,   4*h^2,  13*h,  -3*h^2;
         54,     13*h,   156,   -22*h;
        -13*h,  -3*h^2, -22*h,   4*h^2];

    Ke = EI/h^3 * ...
        [12,    6*h,   -12,    6*h;
         6*h,   4*h^2, -6*h,   2*h^2;
        -12,   -6*h,    12,   -6*h;
         6*h,   2*h^2, -6*h,   4*h^2];

    ndof_full = 2*(N+1);

    Mfull = sparse(ndof_full, ndof_full);
    Kfull = sparse(ndof_full, ndof_full);

    for e = 1:N
        idx = [2*e-1, 2*e, 2*e+1, 2*e+2];
        Mfull(idx,idx) = Mfull(idx,idx) + Me;
        Kfull(idx,idx) = Kfull(idx,idx) + Ke;
    end

    % Clamped left end: remove w(0), theta(0).
    free = 3:ndof_full;

    M = Mfull(free,free);
    K = Kfull(free,free);

    nq = size(M,1);          % nq = 2N

    % Boundary force at right displacement degree of freedom.
    bfull = sparse(ndof_full,1);
    bfull(2*N+1) = 1;        % w at right endpoint
    b = bfull(free);

    % Derivative map q -> r, where r is represented by nodal and midpoint
    % values of w_x.
    D = sparse(2*N, 2*N);
    red = @(fullidx) fullidx - 2;

    % nodal slope values r(x_j)=theta_j, j=1,...,N
    for j = 1:N
        full_theta_j = 2*j + 2;
        D(j, red(full_theta_j)) = 1;
    end

    % midpoint slope values on each element
    for e = 1:N
        row = N + e;

        full_wL  = 2*(e-1) + 1;
        full_thL = 2*(e-1) + 2;
        full_wR  = 2*e + 1;
        full_thR = 2*e + 2;

        coeff = [-1.5/h, -0.25, 1.5/h, -0.25];
        fullidx = [full_wL, full_thL, full_wR, full_thR];

        for mloc = 1:4
            if fullidx(mloc) >= 3
                D(row, red(fullidx(mloc))) = ...
                    D(row, red(fullidx(mloc))) + coeff(mloc);
            end
        end
    end

    % Integral of r over [0,ell], i.e. w(ell)-w(0)=w(ell).
    int_r = sparse(1, 2*N);

    for e = 1:N
        if e > 1
            int_r(e-1) = int_r(e-1) + h/6;
        end

        int_r(e) = int_r(e) + h/6;

        mid_idx = N + e;
        int_r(mid_idx) = int_r(mid_idx) + 4*h/6;
    end

    % Distributed viscous damping matrix in the velocity equation.
    % This corresponds to the term -gamma_damp*w_t in the PDE.
    G = gamma_damp * M;

    MinvK_Dinv = M \ (K / D);
    MinvG      = M \ G;
    Minvb      = M \ b;

    Z = sparse(nq,nq);

    A = [ Z,             D;
         -MinvK_Dinv,   -MinvG ];

    B = [ sparse(nq,1);
          Minvb       ];

    % Velocity output v_out = w_t(ell).
    C = [ sparse(1,nq), b.' ];

    % Position output y = w(ell).
    Cp = [ int_r, sparse(1,nq) ];

    % Energy matrix in x=[r;v].
    Kr = D' \ (K / D);
    Q  = blkdiag(Kr, M);

    S.N   = N;
    S.ell = ell;
    S.h   = h;
    S.EI  = EI;
    S.rho = rho;
    S.gamma_damp = gamma_damp;

    S.A  = A;
    S.B  = B;
    S.C  = C;
    S.Cp = Cp;

    S.Cout = [C; Cp];

    S.M = M;
    S.K = K;
    S.G = G;
    S.D = D;
    S.b = b;
    S.Q = Q;

    S.nq = nq;
    S.nx = 2*nq;

    S.err_ydot_equals_v = norm(full(Cp*A - C), 'fro');
    S.err_CpB           = norm(full(Cp*B), 'fro');
    S.err_passivity     = norm(full(B.'*Q - C), 'fro');

    % Damping check:
    % For u=0, d/dt energy = -v'*G*v <= 0.
    S.damping_matrix = G;
end

==> anc/make_beam_video_3d.m <==
function make_beam_video_3d(OUT, S, filename, opts)
%MAKE_BEAM_VIDEO_3D
% Create a 3D MP4 video of the Euler--Bernoulli beam as a rectangular beam,
% with reference marker, position-funnel bounds, horizontal guide lines,
% curvature-based coloring, and a force arrow for u(t).
%
% State convention:
%   x = [r; v],  r approx w_x,  v approx w_t.
%
% Visualization convention:
%   x-direction: beam length
%   y-direction: beam width
%   z-direction: vertical beam deflection
%
% Displacement-based reconstruction:
%   w(x,t) = int_0^x r(s,t) ds.
%
% Displayed deflection:
%   Z(x,t) = deflection_scale * w(x,t).
%
% Curvature coloring:
%   color is based on |w_xx| = |d/dx r|.
%   Blue means small bending, red means large bending.
%
% Force arrow:
%   displayed to the right of the funnel block, vertical, based at z=0.
%   Its length and direction represent u(t), scaled by opts.force_scale.

    if nargin < 4 || isempty(opts), opts = struct; end

    %% ---- Defaults
    if ~isfield(opts,'fps'),                 opts.fps = 30; end
    if ~isfield(opts,'speed'),               opts.speed = 1; end
    if ~isfield(opts,'samples_per_element'), opts.samples_per_element = 16; end

    if ~isfield(opts,'deflection_scale'),    opts.deflection_scale = 0.25; end

    if ~isfield(opts,'width'),               opts.width = 0.055; end
    if ~isfield(opts,'thickness'),           opts.thickness = 0.035; end
    if ~isfield(opts,'face_alpha'),          opts.face_alpha = 1.0; end
    if ~isfield(opts,'edge_alpha'),          opts.edge_alpha = 0.12; end

    if ~isfield(opts,'show_tip_trace'),      opts.show_tip_trace = false; end
    if ~isfield(opts,'show_axis'),           opts.show_axis = true; end

    if ~isfield(opts,'show_reference'),      opts.show_reference = true; end
    if ~isfield(opts,'show_funnel'),         opts.show_funnel = true; end
    if ~isfield(opts,'show_error_line'),     opts.show_error_line = false; end
    if ~isfield(opts,'show_horizontal_guides'), opts.show_horizontal_guides = true; end

    if ~isfield(opts,'reference_alpha'),     opts.reference_alpha = 0.95; end
    if ~isfield(opts,'funnel_alpha'),        opts.funnel_alpha = 0.10; end
    if ~isfield(opts,'funnel_edge_alpha'),   opts.funnel_edge_alpha = 0.65; end

    if ~isfield(opts,'reference_color'),     opts.reference_color = [0.15 0.70 0.20]; end
    if ~isfield(opts,'funnel_color'),        opts.funnel_color = [0.15 0.70 0.20]; end
    if ~isfield(opts,'guide_color'),         opts.guide_color = [0.00 0.60 0.00]; end
    if ~isfield(opts,'tip_color'),           opts.tip_color = [0.85 0.10 0.10]; end

    if ~isfield(opts,'show_curvature_color'), opts.show_curvature_color = true; end
    if ~isfield(opts,'curvature_gamma'),      opts.curvature_gamma = 0.65; end
    if ~isfield(opts,'show_colorbar'),        opts.show_colorbar = true; end

    if ~isfield(opts,'show_force_arrow'),     opts.show_force_arrow = true; end
    if ~isfield(opts,'show_force_label'),     opts.show_force_label = true; end
    if ~isfield(opts,'force_color'),          opts.force_color = [0.95 0.45 0.05]; end
    if ~isfield(opts,'force_linewidth'),      opts.force_linewidth = 2.8; end
    if ~isfield(opts,'force_headsize'),       opts.force_headsize = 0.9; end
    if ~isfield(opts,'force_scale'),          opts.force_scale = []; end

    if ~isfield(opts,'az'),                  opts.az = 35; end
    if ~isfield(opts,'el'),                  opts.el = 22; end
    if ~isfield(opts,'plot_aspect'),         opts.plot_aspect = [5 1 1.4]; end

    N   = S.N;
    ell = S.ell;
    nq  = S.nq;

    if ~isfield(opts,'reference_x_offset'),  opts.reference_x_offset = 0.10*ell; end
    if ~isfield(opts,'reference_depth'),     opts.reference_depth = 0.05*ell; end
    if ~isfield(opts,'force_x_offset'),      opts.force_x_offset = 0.08*ell; end

    %% ---- Video times
    dt_video = opts.speed / opts.fps;
    tv = (0:dt_video:OUT.t(end)).';

    if tv(end) < OUT.t(end)
        tv = [tv; OUT.t(end)];
    end

    %% ---- Interpolate states and signals onto video times
    Xv = interp1(OUT.t, OUT.x, tv, 'linear');

    yref_v   = interp1(OUT.t, OUT.yref(:),    tv, 'linear');
    yact_v   = interp1(OUT.t, OUT.y(:),       tv, 'linear');
    boundp_v = interp1(OUT.t, OUT.bound_p(:), tv, 'linear');
    u_v      = interp1(OUT.t, OUT.u(:),       tv, 'linear');

    zref_v = opts.deflection_scale * yref_v;
    zact_v = opts.deflection_scale * yact_v;
    zlo_v  = opts.deflection_scale * (yref_v - boundp_v);
    zup_v  = opts.deflection_scale * (yref_v + boundp_v);

    %% ---- Reconstruction maps
    [xplot, Wmap] = build_displacement_map(N, ell, opts.samples_per_element);
    [~,     Rmap] = build_slope_map(N, ell, opts.samples_per_element);

    Rv = Xv(:,1:nq);

    Wv = (Wmap * Rv.').';        % displacement samples
    Rs = (Rmap * Rv.').';        % slope samples r=w_x

    nFrames = size(Wv,1);
    nPts    = size(Wv,2);

    %% ---- Curvature proxy |w_xx| = |d/dx r|
    dxplot = diff(xplot).';
    Kappa = abs(diff(Rs,1,2) ./ dxplot);
    Kappa = [Kappa(:,1), Kappa];       % pad to nPts

    kappa_max = max(Kappa(:));
    if kappa_max < 1e-14
        kappa_max = 1;
    end

    KappaScaled = Kappa / kappa_max;
    KappaScaled = KappaScaled.^opts.curvature_gamma;

    %% ---- Centerlines
    Xc = repmat(xplot.', nFrames, 1);
    Yc = zeros(nFrames, nPts);
    Zc = opts.deflection_scale * Wv;

    % Pin the final point to OUT.y for perfect consistency with the
    % controlled output.
    Zc(:,end) = zact_v;

    %% ---- Reference/funnel/force geometry
    xref_center = ell + opts.reference_x_offset;
    xref_min = xref_center - opts.reference_depth/2;
    xref_max = xref_center + opts.reference_depth/2;

    guide_x1 = ell;
    guide_x2 = xref_min;

    xforce = xref_max + opts.force_x_offset;

    %% ---- Robust global axis limits
    xmin = -0.05*ell;
    xmax = max([1.05*ell, xref_max + 0.03*ell, xforce + 0.06*ell]);

    ypad = 2.5*opts.width;
    ymin = -ypad;
    ymax =  ypad;

    z_all = [Zc(:); zref_v(:); zact_v(:); zlo_v(:); zup_v(:)];
    zmin = min(z_all) - 3.0*opts.thickness;
    zmax = max(z_all) + 3.0*opts.thickness;

    if zmax - zmin < 0.18
        zmid = 0.5*(zmin + zmax);
        zmin = zmid - 0.09;
        zmax = zmid + 0.09;
    end

    % Automatic force-arrow scaling, if not prescribed.
    if isempty(opts.force_scale)
        umax = max(abs(u_v));
        if umax < 1e-12
            opts.force_scale = 0;
        else
            opts.force_scale = 0.30*(zmax-zmin)/umax;
        end
    end

    zforce_v = opts.force_scale * u_v;

    % Enlarge z-limits if force arrow would leave visible range.
    if opts.show_force_arrow
        zmin = min(zmin, min(zforce_v) - 0.08*(zmax-zmin));
        zmax = max(zmax, max(zforce_v) + 0.08*(zmax-zmin));
    end

    %% ---- Tip trace
    Xtip = Xc(:,end);
    Ytip = Yc(:,end);
    Ztip = Zc(:,end);

    %% ---- Video writer
    vw = VideoWriter(filename, 'MPEG-4');
    vw.FrameRate = opts.fps;
    open(vw);

    fig = figure('Color','w', 'Position', [80 80 1300 720]);

    fprintf('Creating 3D beam video: %s\n', filename);

    for k = 1:nFrames
        clf(fig);
        ax = axes('Parent', fig);
        hold(ax, 'on');

        xc = Xc(k,:);
        yc = Yc(k,:);
        zc = Zc(k,:);

        [Ptop1, Ptop2, Pbot1, Pbot2] = beam_corners_xz_bending( ...
            xc, yc, zc, opts.thickness, opts.width);

        %% ---- Draw beam
        if opts.show_curvature_color
            ck = KappaScaled(k,:);

            draw_colored_strip(ax, Ptop1, Ptop2, ck, opts.face_alpha, opts.edge_alpha);
            draw_colored_strip(ax, Pbot1, Pbot2, ck, opts.face_alpha, opts.edge_alpha);
            draw_colored_strip(ax, Ptop1, Pbot1, ck, opts.face_alpha, opts.edge_alpha);
            draw_colored_strip(ax, Ptop2, Pbot2, ck, opts.face_alpha, opts.edge_alpha);

            draw_cap(ax, Ptop1(:,1), Ptop2(:,1), Pbot2(:,1), Pbot1(:,1), ...
                color_from_scalar(ck(1)), opts.face_alpha, opts.edge_alpha);

            draw_cap(ax, Ptop1(:,end), Ptop2(:,end), Pbot2(:,end), Pbot1(:,end), ...
                color_from_scalar(ck(end)), opts.face_alpha, opts.edge_alpha);
        else
            draw_strip(ax, Ptop1, Ptop2, [0.25 0.55 0.95], opts.face_alpha, opts.edge_alpha);
            draw_strip(ax, Pbot1, Pbot2, [0.12 0.32 0.75], opts.face_alpha, opts.edge_alpha);
            draw_strip(ax, Ptop1, Pbot1, [0.18 0.42 0.85], opts.face_alpha, opts.edge_alpha);
            draw_strip(ax, Ptop2, Pbot2, [0.16 0.36 0.78], opts.face_alpha, opts.edge_alpha);

            draw_cap(ax, Ptop1(:,1), Ptop2(:,1), Pbot2(:,1), Pbot1(:,1), ...
                [0.20 0.45 0.85], opts.face_alpha, opts.edge_alpha);

            draw_cap(ax, Ptop1(:,end), Ptop2(:,end), Pbot2(:,end), Pbot1(:,end), ...
                [0.08 0.25 0.65], opts.face_alpha, opts.edge_alpha);
        end

        %% ---- Reference marker and funnel box
        zref = zref_v(k);
        zact = zact_v(k);
        zlo  = zlo_v(k);
        zup  = zup_v(k);

        if opts.show_funnel
            draw_box(ax, ...
                xref_center, 0, 0.5*(zlo+zup), ...
                opts.reference_depth, opts.width, max(zup-zlo, 1e-8), ...
                opts.funnel_color, opts.funnel_alpha, opts.funnel_edge_alpha);

            draw_wire_box(ax, ...
                xref_center, 0, 0.5*(zlo+zup), ...
                opts.reference_depth, opts.width, max(zup-zlo, 1e-8), ...
                opts.funnel_color);
        end

        if opts.show_reference
            draw_box(ax, ...
                xref_center, 0, zref, ...
                opts.reference_depth, opts.width, opts.thickness, ...
                opts.reference_color, opts.reference_alpha, opts.funnel_edge_alpha);
        end

        %% ---- Force arrow
        if opts.show_force_arrow
            zforce = zforce_v(k);

            % Small base marker at z=0.
            plot3(ax, [xforce xforce], ...
                [-0.35*opts.width 0.35*opts.width], [0 0], ...
                'k-', 'LineWidth', 1.0);

            % Vertical force arrow.
            quiver3(ax, xforce, 0, 0, 0, 0, zforce, 0, ...
                'Color', opts.force_color, ...
                'LineWidth', opts.force_linewidth, ...
                'MaxHeadSize', opts.force_headsize);

            if opts.show_force_label
                text(ax, xforce + 0.025*ell, 0.45*opts.width, 0, '$u$', ...
                    'Interpreter', 'latex', ...
                    'Color', opts.force_color, ...
                    'FontSize', 16, ...
                    'FontWeight', 'bold', ...
                    'HorizontalAlignment', 'left', ...
                    'VerticalAlignment', 'middle');
            end
        end

        %% ---- Horizontal guide lines to funnel block
        if opts.show_horizontal_guides
            draw_horizontal_guide(ax, guide_x1, guide_x2, zact, ...
                opts.width, opts.guide_color, '-', 2.0);

            draw_horizontal_guide(ax, guide_x1, guide_x2, zup, ...
                opts.width, opts.guide_color, ':', 1.5);

            draw_horizontal_guide(ax, guide_x1, guide_x2, zlo, ...
                opts.width, opts.guide_color, ':', 1.5);
        end

        %% ---- Optional diagonal error line
        if opts.show_error_line
            plot3(ax, [ell, xref_center], [0,0], [zact, zref], ...
                'Color', opts.tip_color, 'LineStyle', '--', 'LineWidth', 1.4);
        end

        %% ---- Axis, tip marker, trace
        if opts.show_axis
            plot3(ax, [0 ell], [0 0], [0 0], 'k--', 'LineWidth', 1.0);
        end

        plot3(ax, ell, 0, zact, 'ro', ...
            'MarkerFaceColor', opts.tip_color, ...
            'MarkerEdgeColor', 'k', ...
            'MarkerSize', 6);

        if opts.show_tip_trace
            plot3(ax, Xtip(1:k), Ytip(1:k), Ztip(1:k), ...
                'r:', 'LineWidth', 1.2);
        end

        plot3(ax, 0, 0, 0, 'ks', 'MarkerFaceColor', 'k', 'MarkerSize', 7);

        %% ---- Axes and rendering
        grid(ax, 'on');
        box(ax, 'on');

        xlim(ax, [xmin xmax]);
        ylim(ax, [ymin ymax]);
        zlim(ax, [zmin zmax]);

xlabel(ax, '');
ylabel(ax, '');
zlabel(ax, '');

ax.XTickLabel = [];
ax.YTickLabel = [];
ax.ZTickLabel = [];

ax.TickLength = [0 0];

        view(ax, opts.az, opts.el);
        camproj(ax, 'perspective');
        axis(ax, 'vis3d');
        pbaspect(ax, opts.plot_aspect);

        if opts.show_curvature_color
            colormap(ax, blue_red_colormap(256));
            caxis(ax, [0 1]);

            if opts.show_colorbar
                cb = colorbar(ax);
                cb.Label.String = 'relative bending |w_{\xi\xi}|';
            end
        end

        camlight(ax, 'headlight');
        lighting(ax, 'gouraud');
        material(ax, 'dull');

        title(ax, sprintf('t = %.2f s', tv(k)));


        drawnow;

        frame = getframe(fig);
        writeVideo(vw, frame);

        if mod(k,50) == 0 || k == nFrames
            fprintf('  frame %d / %d\n', k, nFrames);
        end
    end

    close(vw);
    fprintf('Video saved to %s\n', filename);
end

% -------------------------------------------------------------------------
function [xplot, Wmap] = build_displacement_map(N, ell, m)
% Build matrix Wmap such that w_samples = Wmap*r.
%
% r has length 2N and is ordered as
%   r = [r_nodes; r_mids],
% where r_nodes = r(x_j), j=1,...,N and
% r_mids  = r(x_{j-1/2}), j=1,...,N.
%
% The clamped left value r(0)=0 is built in.

    h = ell / N;
    nq = 2*N;

    npts = N*m + 1;
    xplot = zeros(npts,1);
    Wmap  = zeros(npts,nq);

    row = 1;
    w_left_weights = zeros(1,nq);

    for e = 1:N
        if e < N
            svals = (0:m-1)/m;
        else
            svals = (0:m)/m;
        end

        for js = 1:length(svals)
            s = svals(js);

            % Antiderivatives of quadratic Lagrange basis on [0,1].
            I1 = (2/3)*s^3 - (3/2)*s^2 + s;
            I2 = 2*s^2 - (4/3)*s^3;
            I3 = (2/3)*s^3 - (1/2)*s^2;

            weights = w_left_weights;

            if e > 1
                weights(e-1) = weights(e-1) + h*I1;
            end

            weights(N+e) = weights(N+e) + h*I2;
            weights(e)   = weights(e)   + h*I3;

            xplot(row) = (e-1 + s)*h;
            Wmap(row,:) = weights;
            row = row + 1;
        end

        inc = zeros(1,nq);

        if e > 1
            inc(e-1) = inc(e-1) + h/6;
        end

        inc(N+e) = inc(N+e) + 4*h/6;
        inc(e)   = inc(e)   + h/6;

        w_left_weights = w_left_weights + inc;
    end
end

% -------------------------------------------------------------------------
function [xplot, Rmap] = build_slope_map(N, ell, m)
% Build matrix Rmap such that r_samples = Rmap*r.

    h = ell / N;
    nq = 2*N;

    npts = N*m + 1;
    xplot = zeros(npts,1);
    Rmap  = zeros(npts,nq);

    row = 1;

    for e = 1:N
        if e < N
            svals = (0:m-1)/m;
        else
            svals = (0:m)/m;
        end

        for js = 1:length(svals)
            s = svals(js);

            L1 = 2*s^2 - 3*s + 1;
            L2 = 4*s - 4*s^2;
            L3 = 2*s^2 - s;

            weights = zeros(1,nq);

            if e > 1
                weights(e-1) = weights(e-1) + L1;
            end

            weights(N+e) = weights(N+e) + L2;
            weights(e)   = weights(e)   + L3;

            xplot(row) = (e-1 + s)*h;
            Rmap(row,:) = weights;
            row = row + 1;
        end
    end
end

% -------------------------------------------------------------------------
function [Ptop1, Ptop2, Pbot1, Pbot2] = beam_corners_xz_bending(xc, yc, zc, thickness, width)
% Four corner curves for a rectangular cross-section.

    nPts = numel(xc);

    hw = width/2;
    ht = thickness/2;

    Ptop1 = zeros(3,nPts);
    Ptop2 = zeros(3,nPts);
    Pbot1 = zeros(3,nPts);
    Pbot2 = zeros(3,nPts);

    for j = 1:nPts
        if j == 1
            tx = xc(j+1) - xc(j);
            ty = yc(j+1) - yc(j);
            tz = zc(j+1) - zc(j);
        elseif j == nPts
            tx = xc(j) - xc(j-1);
            ty = yc(j) - yc(j-1);
            tz = zc(j) - zc(j-1);
        else
            tx = xc(j+1) - xc(j-1);
            ty = yc(j+1) - yc(j-1);
            tz = zc(j+1) - zc(j-1);
        end

        tangent = [tx; ty; tz];
        tangent = tangent / max(norm(tangent), 1e-12);

        b = [0; 1; 0];                    % width direction
        n = [-tangent(3); 0; tangent(1)]; % normal in x-z bending plane
        n = n / max(norm(n), 1e-12);

        c = [xc(j); yc(j); zc(j)];

        Ptop1(:,j) = c + ht*n + hw*b;
        Ptop2(:,j) = c + ht*n - hw*b;
        Pbot1(:,j) = c - ht*n + hw*b;
        Pbot2(:,j) = c - ht*n - hw*b;
    end
end

% -------------------------------------------------------------------------
function draw_strip(ax, PA, PB, colorval, alphaVal, edgeAlpha)
% Draw one ruled surface between two 3D curves.

    X = [PA(1,:); PB(1,:)];
    Y = [PA(2,:); PB(2,:)];
    Z = [PA(3,:); PB(3,:)];

    surf(ax, X, Y, Z, ...
        'FaceColor', colorval, ...
        'EdgeColor', [0.08 0.08 0.08], ...
        'EdgeAlpha', edgeAlpha, ...
        'FaceAlpha', alphaVal);
end

% -------------------------------------------------------------------------
function draw_colored_strip(ax, PA, PB, c, alphaVal, edgeAlpha)
% Draw one ruled surface between two 3D curves with interpolated CData.

    c = c(:).';
    C = [c; c];

    X = [PA(1,:); PB(1,:)];
    Y = [PA(2,:); PB(2,:)];
    Z = [PA(3,:); PB(3,:)];

    surf(ax, X, Y, Z, C, ...
        'FaceColor', 'interp', ...
        'EdgeColor', [0.08 0.08 0.08], ...
        'EdgeAlpha', edgeAlpha, ...
        'FaceAlpha', alphaVal);
end

% -------------------------------------------------------------------------
function draw_cap(ax, P1, P2, P3, P4, colorval, alphaVal, edgeAlpha)
% Draw rectangular end cap.

    patch(ax, ...
        'XData', [P1(1), P2(1), P3(1), P4(1)], ...
        'YData', [P1(2), P2(2), P3(2), P4(2)], ...
        'ZData', [P1(3), P2(3), P3(3), P4(3)], ...
        'FaceColor', colorval, ...
        'EdgeColor', [0.05 0.05 0.05], ...
        'EdgeAlpha', edgeAlpha, ...
        'FaceAlpha', alphaVal);
end

% -------------------------------------------------------------------------
function draw_box(ax, xc, yc, zc, dx, dy, dz, colorval, alphaVal, edgeAlpha)
% Draw filled rectangular cuboid centered at (xc,yc,zc).

    x1 = xc - dx/2; x2 = xc + dx/2;
    y1 = yc - dy/2; y2 = yc + dy/2;
    z1 = zc - dz/2; z2 = zc + dz/2;

    V = [x1 y1 z1;
         x2 y1 z1;
         x2 y2 z1;
         x1 y2 z1;
         x1 y1 z2;
         x2 y1 z2;
         x2 y2 z2;
         x1 y2 z2];

    F = [1 2 3 4;
         5 6 7 8;
         1 2 6 5;
         2 3 7 6;
         3 4 8 7;
         4 1 5 8];

    patch(ax, 'Vertices', V, 'Faces', F, ...
        'FaceColor', colorval, ...
        'FaceAlpha', alphaVal, ...
        'EdgeColor', [0.10 0.10 0.10], ...
        'EdgeAlpha', edgeAlpha);
end

% -------------------------------------------------------------------------
function draw_wire_box(ax, xc, yc, zc, dx, dy, dz, colorval)
% Draw wireframe cuboid centered at (xc,yc,zc).

    x1 = xc - dx/2; x2 = xc + dx/2;
    y1 = yc - dy/2; y2 = yc + dy/2;
    z1 = zc - dz/2; z2 = zc + dz/2;

    V = [x1 y1 z1;
         x2 y1 z1;
         x2 y2 z1;
         x1 y2 z1;
         x1 y1 z2;
         x2 y1 z2;
         x2 y2 z2;
         x1 y2 z2];

    E = [1 2; 2 3; 3 4; 4 1; ...
         5 6; 6 7; 7 8; 8 5; ...
         1 5; 2 6; 3 7; 4 8];

    for i = 1:size(E,1)
        p = V(E(i,1),:);
        q = V(E(i,2),:);
        plot3(ax, [p(1) q(1)], [p(2) q(2)], [p(3) q(3)], ...
            '-', 'Color', colorval, 'LineWidth', 1.2, ...
            'HandleVisibility', 'off');
    end
end

% -------------------------------------------------------------------------
function draw_horizontal_guide(ax, x1, x2, z, width, colorval, linestyle, linewidth)
% Draw horizontal guide lines from beam tip to funnel block.

    y_front =  width/2;
    y_back  = -width/2;

    plot3(ax, [x1 x2], [0 0], [z z], ...
        'Color', colorval, 'LineStyle', linestyle, 'LineWidth', linewidth);

    plot3(ax, [x1 x2], [y_front y_front], [z z], ...
        'Color', colorval, 'LineStyle', linestyle, 'LineWidth', 0.75*linewidth);

    plot3(ax, [x1 x2], [y_back y_back], [z z], ...
        'Color', colorval, 'LineStyle', linestyle, 'LineWidth', 0.75*linewidth);
end

% -------------------------------------------------------------------------
function cmap = blue_red_colormap(n)
% Smooth blue-to-red colormap through almost white.

    if nargin < 1
        n = 256;
    end

    x = linspace(0,1,n).';
    cmap = zeros(n,3);

    for i = 1:n
        s = x(i);

        if s < 0.5
            a = s/0.5;
            cmap(i,:) = (1-a)*[0.05 0.20 0.95] + a*[0.90 0.95 1.00];
        else
            a = (s-0.5)/0.5;
            cmap(i,:) = (1-a)*[1.00 0.95 0.90] + a*[0.90 0.05 0.02];
        end
    end
end

% -------------------------------------------------------------------------
function rgb = color_from_scalar(s)
% Color corresponding to one scalar value in [0,1].

    s = max(0,min(1,s));

    if s < 0.5
        a = s/0.5;
        rgb = (1-a)*[0.05 0.20 0.95] + a*[0.90 0.95 1.00];
    else
        a = (s-0.5)/0.5;
        rgb = (1-a)*[1.00 0.95 0.90] + a*[0.90 0.05 0.02];
    end
end


==> anc/make_snapshot_from_data.m <==
%MAKE_SNAPSHOT_FROM_DATA
% Create a tightly cropped 3D snapshot from position_funnel_eb_beam_data.mat.
%
% This version keeps the visual 3D scaling unchanged and removes excess
% white margins by cropping the exported raster image afterwards.
%
% Bedienung:
%   1. Run position_funnel_eb_beam_example.m once. This creates
%      position_funnel_eb_beam_data.mat.
%   2. Set snapshot_time and output_pdf below.
%   3. Leave opts.zlim = [] for the old automatic axis range, or set a
%      manual z-range if desired.
%   4. Set opts.crop_padding_px to control the remaining white border.
%   5. Run this file.

clear; close all; clc;

%% ========================================================================
%% User settings
%% ========================================================================

data_file = 'position_funnel_eb_beam_data.mat';

snapshot_time = 7.28;

output_pdf = 'position_funnel_eb_beam_snapshot_t228.pdf';

%% ---- Snapshot rendering options
opts = struct;

% Geometry and view. These are close to the video settings.
opts.samples_per_element = 24;
opts.deflection_scale = 0.38;

opts.width = 0.055;
opts.thickness = 0.035;

% Clean static image: no beam surface grid, opaque beam.
opts.face_alpha = 1.0;
opts.edge_alpha = 0.0;

opts.show_axis = true;
opts.show_reference = true;
opts.show_funnel = true;
opts.show_horizontal_guides = true;
opts.show_force_arrow = true;
opts.show_force_label = true;
opts.show_tip_marker = true;

opts.reference_alpha = 1.0;
opts.funnel_alpha = 0.12;
opts.funnel_edge_alpha = 0.75;

opts.reference_color = [0.15 0.70 0.20];
opts.funnel_color = [0.15 0.70 0.20];
opts.guide_color = [0.00 0.60 0.00];
opts.tip_color = [0.85 0.10 0.10];

opts.show_curvature_color = true;
opts.curvature_gamma = 0.45;
opts.show_colorbar = false;

opts.force_color = [0.95 0.45 0.05];
opts.force_linewidth = 2.8;
opts.force_headsize = 0.9;
opts.force_scale = [];       % automatic scaling from the full dataset

opts.reference_x_offset = 0.10;
opts.reference_depth = 0.05;
opts.force_x_offset = 0.20;

opts.az = 35;
opts.el = 22;

% Original visual aspect ratio. Do not change this for cropping.
opts.plot_aspect = [5 1 1.4];

% Manual vertical axis range.
% [] gives the old automatic range.
opts.zlim = [];

% Examples:
% opts.zlim = [-0.75 0.75];
% opts.zlim = [-0.60 0.60];

% Automatic z-range ingredients. The old robust range is obtained if both
% are true.
opts.include_funnel_in_auto_zlim = true;
opts.include_force_in_auto_zlim = true;

% Export and crop settings.
opts.render_width_px = 1800;
opts.render_height_px = 1000;
opts.resolution = 600;

% Remaining white border after crop. Increase slightly if something gets
% clipped. Decrease if you want it even tighter.
opts.crop_padding_px = 8;

% Additional manual crop after automatic white-margin detection.
% Use this if the 3D projection still leaves too much empty space inside
% the scene envelope. These values are applied to the already cropped image.
opts.extra_crop_top_px = 0;
opts.extra_crop_bottom_px = 0;
opts.extra_crop_left_px = 0;
opts.extra_crop_right_px = 0;

% Pixel tolerance for deciding what counts as white background.
% 8 is usually safe for antialiased MATLAB graphics on a white background.
opts.crop_white_tol = 8;

% Also write the cropped PNG next to the PDF for quick inspection.
opts.write_cropped_png = true;
output_png = replace_pdf_extension(output_pdf, '.png');

%% ========================================================================
%% Load data
%% ========================================================================

if exist(data_file, 'file') ~= 2
    error('Data file not found: %s', data_file);
end

D = load(data_file);

if ~isfield(D,'OUT') || ~isfield(D,'S')
    error('The data file must contain variables OUT and S.');
end

OUT = D.OUT;
S   = D.S;

t = OUT.t(:);

if snapshot_time < t(1) || snapshot_time > t(end)
    error('snapshot_time = %.6f is outside the simulated interval [%.6f, %.6f].', ...
        snapshot_time, t(1), t(end));
end

%% ========================================================================
%% Basic dimensions
%% ========================================================================

if isfield(S,'N')
    N = S.N;
else
    error('S.N is missing.');
end

if isfield(S,'ell')
    ell = S.ell;
else
    ell = 1;
end

if isfield(S,'nq')
    nq = S.nq;
else
    nq = 2*N;
end

if size(OUT.x,2) < nq
    error('OUT.x has too few columns for nq = %d.', nq);
end

%% ========================================================================
%% Extract full signals and interpolate snapshot
%% ========================================================================

Xhist = OUT.x;
Rhist = Xhist(:,1:nq);

yref_hist   = OUT.yref(:,1);
yact_hist   = OUT.y(:,1);
boundp_hist = OUT.bound_p(:);
u_hist      = OUT.u(:,1);

x_snap = interp1(t, OUT.x, snapshot_time, 'linear').';
r_snap = x_snap(1:nq);

yref_snap   = interp1(t, yref_hist,   snapshot_time, 'linear');
yact_snap   = interp1(t, yact_hist,   snapshot_time, 'linear');
boundp_snap = interp1(t, boundp_hist, snapshot_time, 'linear');
u_snap      = interp1(t, u_hist,      snapshot_time, 'linear');

%% ========================================================================
%% Reconstruction maps
%% ========================================================================

[xplot, Wmap] = build_displacement_map(N, ell, opts.samples_per_element);
[~,     Rmap] = build_slope_map(N, ell, opts.samples_per_element);

w_snap = Wmap * r_snap(:);
r_plot = Rmap * r_snap(:);

z_center = opts.deflection_scale * w_snap(:).';
z_center(end) = opts.deflection_scale * yact_snap;

x_center = xplot(:).';
y_center = zeros(size(x_center));

%% ========================================================================
%% Curvature proxy for coloring
%% ========================================================================

dxplot = diff(xplot).';
kappa_snap = abs(diff(r_plot(:).') ./ dxplot);
kappa_snap = [kappa_snap(1), kappa_snap];

% Scale coloring with respect to the whole dataset.
Rall = (Rmap * Rhist.').';
Kall = abs(diff(Rall,1,2) ./ dxplot);
Kall = [Kall(:,1), Kall];

kappa_max = max(Kall(:));
if kappa_max < 1e-14
    kappa_max = 1;
end

ck = (kappa_snap / kappa_max).^opts.curvature_gamma;
ck = max(0,min(1,ck));

%% ========================================================================
%% Reference/funnel/force geometry
%% ========================================================================

zref_snap = opts.deflection_scale * yref_snap;
zact_snap = opts.deflection_scale * yact_snap;
zlo_snap  = opts.deflection_scale * (yref_snap - boundp_snap);
zup_snap  = opts.deflection_scale * (yref_snap + boundp_snap);

xref_center = ell + opts.reference_x_offset;
xref_min = xref_center - opts.reference_depth/2;
xref_max = xref_center + opts.reference_depth/2;

guide_x1 = ell;
guide_x2 = xref_min;

xforce = xref_max + opts.force_x_offset;

%% ========================================================================
%% Axis limits
%% ========================================================================

Wall = (Wmap * Rhist.').';
Zall = opts.deflection_scale * Wall;
Zall(:,end) = opts.deflection_scale * yact_hist;

zref_all = opts.deflection_scale * yref_hist;
zact_all = opts.deflection_scale * yact_hist;
zlo_all  = opts.deflection_scale * (yref_hist - boundp_hist);
zup_all  = opts.deflection_scale * (yref_hist + boundp_hist);

xmin = -0.05*ell;
xmax = max([1.05*ell, xref_max + 0.03*ell, xforce + 0.06*ell]);

ypad = 2.5*opts.width;
ymin = -ypad;
ymax =  ypad;

% Automatic z-limits. By default this is the old robust range including
% beam, reference, position funnel and force arrow.
z_auto_data = [Zall(:); zref_all(:); zact_all(:)];

if opts.include_funnel_in_auto_zlim
    z_auto_data = [z_auto_data; zlo_all(:); zup_all(:)];
end

zmin_auto = min(z_auto_data) - 3.0*opts.thickness;
zmax_auto = max(z_auto_data) + 3.0*opts.thickness;

if zmax_auto - zmin_auto < 0.18
    zmid = 0.5*(zmin_auto + zmax_auto);
    zmin_auto = zmid - 0.09;
    zmax_auto = zmid + 0.09;
end

% Automatic force-arrow scaling is computed from the automatic range.
if isempty(opts.force_scale)
    umax = max(abs(u_hist));
    if umax < 1e-12
        opts.force_scale = 0;
    else
        opts.force_scale = 0.30*(zmax_auto-zmin_auto)/umax;
    end
end

zforce_hist = opts.force_scale * u_hist;
zforce_snap = opts.force_scale * u_snap;

if opts.show_force_arrow && opts.include_force_in_auto_zlim
    zmin_auto = min(zmin_auto, min(zforce_hist) - 0.08*(zmax_auto-zmin_auto));
    zmax_auto = max(zmax_auto, max(zforce_hist) + 0.08*(zmax_auto-zmin_auto));
end

% Final visible z-limits.
if isempty(opts.zlim)
    zmin = zmin_auto;
    zmax = zmax_auto;
else
    if numel(opts.zlim) ~= 2 || opts.zlim(1) >= opts.zlim(2)
        error('opts.zlim must be empty or of the form [zmin zmax] with zmin < zmax.');
    end
    zmin = opts.zlim(1);
    zmax = opts.zlim(2);
end

fprintf('Automatic zlim : [%.4f, %.4f]\n', zmin_auto, zmax_auto);
fprintf('Used zlim      : [%.4f, %.4f]\n', zmin, zmax);
fprintf('Used pbaspect  : [%.4f, %.4f, %.4f]\n', opts.plot_aspect);

%% ========================================================================
%% Render full image first
%% ========================================================================

fig = figure('Color','w', ...
    'Renderer','opengl', ...
    'Units','pixels', ...
    'Position', [80 80 opts.render_width_px opts.render_height_px]);

ax = axes('Parent', fig);
set(ax, 'Units', 'normalized', 'Position', [0.01 0.01 0.98 0.98]);
hold(ax, 'on');

[Ptop1, Ptop2, Pbot1, Pbot2] = beam_corners_xz_bending( ...
    x_center, y_center, z_center, opts.thickness, opts.width);

%% ---- Beam body
if opts.show_curvature_color
    draw_colored_strip(ax, Ptop1, Ptop2, ck, opts.face_alpha);
    draw_colored_strip(ax, Pbot1, Pbot2, ck, opts.face_alpha);
    draw_colored_strip(ax, Ptop1, Pbot1, ck, opts.face_alpha);
    draw_colored_strip(ax, Ptop2, Pbot2, ck, opts.face_alpha);

    draw_cap(ax, Ptop1(:,1), Ptop2(:,1), Pbot2(:,1), Pbot1(:,1), ...
        color_from_scalar(ck(1)), opts.face_alpha);

    draw_cap(ax, Ptop1(:,end), Ptop2(:,end), Pbot2(:,end), Pbot1(:,end), ...
        color_from_scalar(ck(end)), opts.face_alpha);
else
    beam_color = [0.18 0.42 0.85];

    draw_strip(ax, Ptop1, Ptop2, beam_color, opts.face_alpha);
    draw_strip(ax, Pbot1, Pbot2, beam_color, opts.face_alpha);
    draw_strip(ax, Ptop1, Pbot1, beam_color, opts.face_alpha);
    draw_strip(ax, Ptop2, Pbot2, beam_color, opts.face_alpha);

    draw_cap(ax, Ptop1(:,1), Ptop2(:,1), Pbot2(:,1), Pbot1(:,1), ...
        beam_color, opts.face_alpha);

    draw_cap(ax, Ptop1(:,end), Ptop2(:,end), Pbot2(:,end), Pbot1(:,end), ...
        beam_color, opts.face_alpha);
end

%% ---- Reference marker and funnel box
if opts.show_funnel
    draw_box(ax, ...
        xref_center, 0, 0.5*(zlo_snap+zup_snap), ...
        opts.reference_depth, opts.width, max(zup_snap-zlo_snap, 1e-8), ...
        opts.funnel_color, opts.funnel_alpha, opts.funnel_edge_alpha);

    draw_wire_box(ax, ...
        xref_center, 0, 0.5*(zlo_snap+zup_snap), ...
        opts.reference_depth, opts.width, max(zup_snap-zlo_snap, 1e-8), ...
        opts.funnel_color);
end

if opts.show_reference
    draw_box(ax, ...
        xref_center, 0, zref_snap, ...
        opts.reference_depth, opts.width, opts.thickness, ...
        opts.reference_color, opts.reference_alpha, opts.funnel_edge_alpha);
end

%% ---- Force arrow
if opts.show_force_arrow
    plot3(ax, [xforce xforce], [-0.35*opts.width 0.35*opts.width], [0 0], ...
        'k-', 'LineWidth', 1.0);

    quiver3(ax, xforce, 0, 0, 0, 0, zforce_snap, 0, ...
        'Color', opts.force_color, ...
        'LineWidth', opts.force_linewidth, ...
        'MaxHeadSize', opts.force_headsize);

    if opts.show_force_label
        text(ax, xforce + 0.025*ell, 0.45*opts.width, 0, '$u$', ...
            'Interpreter', 'latex', ...
            'Color', opts.force_color, ...
            'FontSize', 16, ...
            'FontWeight', 'bold', ...
            'HorizontalAlignment', 'left', ...
            'VerticalAlignment', 'middle');
    end
end

%% ---- Horizontal guide lines to funnel block
if opts.show_horizontal_guides
    draw_horizontal_guide(ax, guide_x1, guide_x2, zact_snap, ...
        opts.width, opts.guide_color, '-', 2.0);

    draw_horizontal_guide(ax, guide_x1, guide_x2, zup_snap, ...
        opts.width, opts.guide_color, ':', 1.5);

    draw_horizontal_guide(ax, guide_x1, guide_x2, zlo_snap, ...
        opts.width, opts.guide_color, ':', 1.5);
end

%% ---- Axis, tip marker, clamped end
if opts.show_axis
    plot3(ax, [0 ell], [0 0], [0 0], 'k--', 'LineWidth', 1.0);
end

if opts.show_tip_marker
    plot3(ax, ell, 0, zact_snap, 'ro', ...
        'MarkerFaceColor', opts.tip_color, ...
        'MarkerEdgeColor', 'k', ...
        'MarkerSize', 6);
end

plot3(ax, 0, 0, 0, 'ks', 'MarkerFaceColor', 'k', 'MarkerSize', 7);

%% ---- Axes and rendering
% Keep a visible coordinate system. The final PDF is cropped afterwards,
% so the axes box/grid may be visible without causing a large PDF page box.
grid(ax, 'on');
box(ax, 'on');

xlim(ax, [xmin xmax]);
ylim(ax, [ymin ymax]);
zlim(ax, [zmin zmax]);

xlabel(ax, '');
ylabel(ax, '');
zlabel(ax, '');

ax.XTickLabel = [];
ax.YTickLabel = [];
ax.ZTickLabel = [];
ax.TickLength = [0 0];
ax.Visible = 'on';
ax.GridAlpha = 0.20;
ax.LineWidth = 0.75;

view(ax, opts.az, opts.el);
camproj(ax, 'perspective');
axis(ax, 'vis3d');
pbaspect(ax, opts.plot_aspect);

if opts.show_curvature_color
    colormap(ax, blue_red_colormap(256));
    caxis(ax, [0 1]);

    if opts.show_colorbar
        cb = colorbar(ax);
        cb.Label.String = 'relative bending |w_{\xi\xi}|';
    end
end

camlight(ax, 'headlight');
lighting(ax, 'gouraud');
material(ax, 'dull');

title(ax, '');

drawnow;

%% ========================================================================
%% Export, crop, and write final PDF
%% ========================================================================

tmp_png = [tempname '.png'];

exportgraphics(fig, tmp_png, ...
    'Resolution', opts.resolution, ...
    'BackgroundColor', 'white');

I = imread(tmp_png);
delete(tmp_png);

[Icrop, crop_box] = crop_white_margins(I, opts.crop_padding_px, opts.crop_white_tol);
[h_before_extra, w_before_extra, ~] = size(Icrop);

Icrop = apply_extra_crop(Icrop, ...
    opts.extra_crop_top_px, opts.extra_crop_bottom_px, ...
    opts.extra_crop_left_px, opts.extra_crop_right_px);

[h_after_extra, w_after_extra, ~] = size(Icrop);

fprintf('Crop box in exported raster: rows %d:%d, cols %d:%d\n', ...
    crop_box(1), crop_box(2), crop_box(3), crop_box(4));
fprintf('Extra crop: top %d px, bottom %d px, left %d px, right %d px\n', ...
    opts.extra_crop_top_px, opts.extra_crop_bottom_px, ...
    opts.extra_crop_left_px, opts.extra_crop_right_px);
fprintf('Image size after automatic crop: %d x %d px\n', ...
    w_before_extra, h_before_extra);
fprintf('Image size after extra crop    : %d x %d px\n', ...
    w_after_extra, h_after_extra);

% Always write the PNG. This is the exact cropped raster and is the
% diagnostic reference. If the PNG is tight but the PDF is not, the problem
% is the PDF page box, not the rendering.
imwrite(Icrop, output_png);
fprintf('Cropped PNG saved to %s\n', output_png);

% Put the cropped raster image on a borderless figure and write a PDF whose
% paper size is exactly the image size. Do not use exportgraphics here:
% depending on MATLAB release it may introduce a larger page box again.
[hpx, wpx, ~] = size(Icrop);

fprintf('Final cropped image size: %d x %d px\n', wpx, hpx);

fig2 = figure('Color','w', ...
    'Units','pixels', ...
    'Position', [120 120 wpx hpx], ...
    'Visible','off');

set(fig2, 'InvertHardcopy', 'off');
set(fig2, 'PaperUnits', 'inches');
set(fig2, 'PaperPositionMode', 'manual');
set(fig2, 'PaperSize', [wpx hpx] / opts.resolution);
set(fig2, 'PaperPosition', [0 0 wpx hpx] / opts.resolution);

ax2 = axes('Parent', fig2, ...
    'Units','normalized', ...
    'Position', [0 0 1 1]);

image(ax2, Icrop);
axis(ax2, 'image');
axis(ax2, 'off');
set(ax2, 'Units','normalized', 'Position', [0 0 1 1]);

drawnow;

print(fig2, output_pdf, '-dpdf', sprintf('-r%d', opts.resolution));

close(fig2);

fprintf('Snapshot saved to %s\n', output_pdf);

%% ========================================================================
%% Local helper functions
%% ========================================================================

function filename = replace_pdf_extension(filename, new_ext)
    [p,n,~] = fileparts(filename);
    filename = fullfile(p, [n new_ext]);
end

function Iout = apply_extra_crop(I, top_px, bottom_px, left_px, right_px)
% Apply an additional deterministic crop to an image.

    if nargin < 2 || isempty(top_px), top_px = 0; end
    if nargin < 3 || isempty(bottom_px), bottom_px = 0; end
    if nargin < 4 || isempty(left_px), left_px = 0; end
    if nargin < 5 || isempty(right_px), right_px = 0; end

    h = size(I,1);
    w = size(I,2);

    r1 = min(h, max(1, 1 + top_px));
    r2 = max(1, min(h, h - bottom_px));
    c1 = min(w, max(1, 1 + left_px));
    c2 = max(1, min(w, w - right_px));

    if r2 <= r1 || c2 <= c1
        warning('Extra crop too large. Returning automatically cropped image.');
        Iout = I;
        return;
    end

    Iout = I(r1:r2, c1:c2, :);
end

function [Icrop, crop_box] = crop_white_margins(I, padding_px, white_tol)
% Crop an RGB or RGBA image to the bounding box of non-white pixels.
%
% crop_box = [row_min row_max col_min col_max] in the original image.

    if nargin < 2 || isempty(padding_px)
        padding_px = 20;
    end
    if nargin < 3 || isempty(white_tol)
        white_tol = 8;
    end

    if size(I,3) == 4
        I = I(:,:,1:3);
    end

    if ~isa(I,'uint8')
        Iu = im2uint8(I);
    else
        Iu = I;
    end

    % White background test. A pixel is content if at least one channel is
    % sufficiently below white.
    content = any(Iu < 255 - white_tol, 3);

    % Be robust against isolated antialiasing pixels: keep the true content
    % envelope.
    rows = find(any(content,2));
    cols = find(any(content,1));

    if isempty(rows) || isempty(cols)
        Icrop = I;
        crop_box = [1 size(I,1) 1 size(I,2)];
        return;
    end

    r1 = max(1, min(rows) - padding_px);
    r2 = min(size(I,1), max(rows) + padding_px);
    c1 = max(1, min(cols) - padding_px);
    c2 = min(size(I,2), max(cols) + padding_px);

    Icrop = I(r1:r2, c1:c2, :);
    crop_box = [r1 r2 c1 c2];
end

function [xplot, Wmap] = build_displacement_map(N, ell, m)
    h = ell / N;
    nq = 2*N;

    npts = N*m + 1;
    xplot = zeros(npts,1);
    Wmap  = zeros(npts,nq);

    row = 1;
    w_left_weights = zeros(1,nq);

    for e = 1:N
        if e < N
            svals = (0:m-1)/m;
        else
            svals = (0:m)/m;
        end

        for js = 1:length(svals)
            s = svals(js);

            I1 = (2/3)*s^3 - (3/2)*s^2 + s;
            I2 = 2*s^2 - (4/3)*s^3;
            I3 = (2/3)*s^3 - (1/2)*s^2;

            weights = w_left_weights;

            if e > 1
                weights(e-1) = weights(e-1) + h*I1;
            end

            weights(N+e) = weights(N+e) + h*I2;
            weights(e)   = weights(e)   + h*I3;

            xplot(row) = (e-1 + s)*h;
            Wmap(row,:) = weights;
            row = row + 1;
        end

        inc = zeros(1,nq);

        if e > 1
            inc(e-1) = inc(e-1) + h/6;
        end

        inc(N+e) = inc(N+e) + 4*h/6;
        inc(e)   = inc(e)   + h/6;

        w_left_weights = w_left_weights + inc;
    end
end

function [xplot, Rmap] = build_slope_map(N, ell, m)
    h = ell / N;
    nq = 2*N;

    npts = N*m + 1;
    xplot = zeros(npts,1);
    Rmap  = zeros(npts,nq);

    row = 1;

    for e = 1:N
        if e < N
            svals = (0:m-1)/m;
        else
            svals = (0:m)/m;
        end

        for js = 1:length(svals)
            s = svals(js);

            L1 = 2*s^2 - 3*s + 1;
            L2 = 4*s - 4*s^2;
            L3 = 2*s^2 - s;

            weights = zeros(1,nq);

            if e > 1
                weights(e-1) = weights(e-1) + L1;
            end

            weights(N+e) = weights(N+e) + L2;
            weights(e)   = weights(e)   + L3;

            xplot(row) = (e-1 + s)*h;
            Rmap(row,:) = weights;
            row = row + 1;
        end
    end
end

function [Ptop1, Ptop2, Pbot1, Pbot2] = beam_corners_xz_bending(xc, yc, zc, thickness, width)
    nPts = numel(xc);

    hw = width/2;
    ht = thickness/2;

    Ptop1 = zeros(3,nPts);
    Ptop2 = zeros(3,nPts);
    Pbot1 = zeros(3,nPts);
    Pbot2 = zeros(3,nPts);

    for j = 1:nPts
        if j == 1
            tx = xc(j+1) - xc(j);
            ty = yc(j+1) - yc(j);
            tz = zc(j+1) - zc(j);
        elseif j == nPts
            tx = xc(j) - xc(j-1);
            ty = yc(j) - yc(j-1);
            tz = zc(j) - zc(j-1);
        else
            tx = xc(j+1) - xc(j-1);
            ty = yc(j+1) - yc(j-1);
            tz = zc(j+1) - zc(j-1);
        end

        tangent = [tx; ty; tz];
        tangent = tangent / max(norm(tangent), 1e-12);

        b = [0; 1; 0];
        n = [-tangent(3); 0; tangent(1)];
        n = n / max(norm(n), 1e-12);

        c = [xc(j); yc(j); zc(j)];

        Ptop1(:,j) = c + ht*n + hw*b;
        Ptop2(:,j) = c + ht*n - hw*b;
        Pbot1(:,j) = c - ht*n + hw*b;
        Pbot2(:,j) = c - ht*n - hw*b;
    end
end

function draw_strip(ax, PA, PB, colorval, alphaVal)
    X = [PA(1,:); PB(1,:)];
    Y = [PA(2,:); PB(2,:)];
    Z = [PA(3,:); PB(3,:)];

    surf(ax, X, Y, Z, ...
        'FaceColor', colorval, ...
        'EdgeColor', 'none', ...
        'LineStyle', 'none', ...
        'FaceAlpha', alphaVal);
end

function draw_colored_strip(ax, PA, PB, c, alphaVal)
    c = c(:).';
    C = [c; c];

    X = [PA(1,:); PB(1,:)];
    Y = [PA(2,:); PB(2,:)];
    Z = [PA(3,:); PB(3,:)];

    surf(ax, X, Y, Z, C, ...
        'FaceColor', 'interp', ...
        'EdgeColor', 'none', ...
        'LineStyle', 'none', ...
        'FaceAlpha', alphaVal);
end

function draw_cap(ax, P1, P2, P3, P4, colorval, alphaVal)
    patch(ax, ...
        'XData', [P1(1), P2(1), P3(1), P4(1)], ...
        'YData', [P1(2), P2(2), P3(2), P4(2)], ...
        'ZData', [P1(3), P2(3), P3(3), P4(3)], ...
        'FaceColor', colorval, ...
        'EdgeColor', 'none', ...
        'FaceAlpha', alphaVal);
end

function draw_box(ax, xc, yc, zc, dx, dy, dz, colorval, alphaVal, edgeAlpha)
    x1 = xc - dx/2; x2 = xc + dx/2;
    y1 = yc - dy/2; y2 = yc + dy/2;
    z1 = zc - dz/2; z2 = zc + dz/2;

    V = [x1 y1 z1;
         x2 y1 z1;
         x2 y2 z1;
         x1 y2 z1;
         x1 y1 z2;
         x2 y1 z2;
         x2 y2 z2;
         x1 y2 z2];

    F = [1 2 3 4;
         5 6 7 8;
         1 2 6 5;
         2 3 7 6;
         3 4 8 7;
         4 1 5 8];

    patch(ax, 'Vertices', V, 'Faces', F, ...
        'FaceColor', colorval, ...
        'FaceAlpha', alphaVal, ...
        'EdgeColor', [0.10 0.10 0.10], ...
        'EdgeAlpha', edgeAlpha);
end

function draw_wire_box(ax, xc, yc, zc, dx, dy, dz, colorval)
    x1 = xc - dx/2; x2 = xc + dx/2;
    y1 = yc - dy/2; y2 = yc + dy/2;
    z1 = zc - dz/2; z2 = zc + dz/2;

    V = [x1 y1 z1;
         x2 y1 z1;
         x2 y2 z1;
         x1 y2 z1;
         x1 y1 z2;
         x2 y1 z2;
         x2 y2 z2;
         x1 y2 z2];

    E = [1 2; 2 3; 3 4; 4 1; ...
         5 6; 6 7; 7 8; 8 5; ...
         1 5; 2 6; 3 7; 4 8];

    for i = 1:size(E,1)
        p = V(E(i,1),:);
        q = V(E(i,2),:);
        plot3(ax, [p(1) q(1)], [p(2) q(2)], [p(3) q(3)], ...
            '-', 'Color', colorval, 'LineWidth', 1.2, ...
            'HandleVisibility', 'off');
    end
end

function draw_horizontal_guide(ax, x1, x2, z, width, colorval, linestyle, linewidth)
    y_front =  width/2;
    y_back  = -width/2;

    plot3(ax, [x1 x2], [0 0], [z z], ...
        'Color', colorval, 'LineStyle', linestyle, 'LineWidth', linewidth);

    plot3(ax, [x1 x2], [y_front y_front], [z z], ...
        'Color', colorval, 'LineStyle', linestyle, 'LineWidth', 0.75*linewidth);

    plot3(ax, [x1 x2], [y_back y_back], [z z], ...
        'Color', colorval, 'LineStyle', linestyle, 'LineWidth', 0.75*linewidth);
end

function cmap = blue_red_colormap(n)
    if nargin < 1
        n = 256;
    end

    x = linspace(0,1,n).';
    cmap = zeros(n,3);

    for i = 1:n
        s = x(i);

        if s < 0.5
            a = s/0.5;
            cmap(i,:) = (1-a)*[0.05 0.20 0.95] + a*[0.90 0.95 1.00];
        else
            a = (s-0.5)/0.5;
            cmap(i,:) = (1-a)*[1.00 0.95 0.90] + a*[0.90 0.05 0.02];
        end
    end
end

function rgb = color_from_scalar(s)
    s = max(0,min(1,s));

    if s < 0.5
        a = s/0.5;
        rgb = (1-a)*[0.05 0.20 0.95] + a*[0.90 0.95 1.00];
    else
        a = (s-0.5)/0.5;
        rgb = (1-a)*[1.00 0.95 0.90] + a*[0.90 0.05 0.02];
    end
end


==> anc/make_snapshot_from_data_crop.m <==
%MAKE_SNAPSHOT_FROM_DATA_CROP
% Create a clean 3D snapshot from position_funnel_eb_beam_data.mat.
%
% This version deliberately does NOT change the MATLAB 3D axis scaling.
% It renders the old scene with the old automatic z-limits and the original
% plot-box aspect ratio. Afterwards it crops the rasterized image vertically.
% This is the robust way to make the final PDF less high while keeping the
% visible beam deformation exactly as in the original snapshot.
%
% Bedienung:
%   1. Run position_funnel_eb_beam_example.m once. This creates
%      position_funnel_eb_beam_data.mat.
%   2. Set snapshot_time and output_pdf below.
%   3. Adjust opts.crop_top_fraction and opts.crop_bottom_fraction.
%      These remove white/image area after rendering. They do not rescale
%      the 3D scene.
%   4. Run this file.

clear; close all; clc;

%% ========================================================================
%% User settings
%% ========================================================================

data_file = 'position_funnel_eb_beam_data.mat';

% Time of the snapshot.
snapshot_time = 2.28;

% Output file.
output_pdf = 'position_funnel_eb_beam_snapshot_t228.pdf';

%% ---- Snapshot rendering options
opts = struct;

% Geometry and view. These are close to the video settings.
opts.samples_per_element = 24;
opts.deflection_scale = 0.38;

opts.width = 0.055;
opts.thickness = 0.035;

% Clean static image: no beam surface grid, opaque beam.
opts.face_alpha = 1.0;
opts.edge_alpha = 0.0;

opts.show_axis = true;
opts.show_reference = true;
opts.show_funnel = true;
opts.show_horizontal_guides = true;
opts.show_force_arrow = true;
opts.show_force_label = true;
opts.show_tip_marker = true;

opts.reference_alpha = 1.0;
opts.funnel_alpha = 0.12;
opts.funnel_edge_alpha = 0.75;

opts.reference_color = [0.15 0.70 0.20];
opts.funnel_color = [0.15 0.70 0.20];
opts.guide_color = [0.00 0.60 0.00];
opts.tip_color = [0.85 0.10 0.10];

opts.show_curvature_color = true;
opts.curvature_gamma = 0.45;
opts.show_colorbar = false;

opts.force_color = [0.95 0.45 0.05];
opts.force_linewidth = 2.8;
opts.force_headsize = 0.9;
opts.force_scale = [];       % automatic scaling from the full dataset

opts.reference_x_offset = 0.10;
opts.reference_depth = 0.05;
opts.force_x_offset = 0.20;

opts.az = 35;
opts.el = 22;

% This is the original visual aspect ratio used for the old look.
opts.plot_aspect = [5 1 1.4];

% Old automatic z-axis range. Do not change this for cropping.
% The final picture height is controlled only by the raster crop below.
opts.include_funnel_in_auto_zlim = true;
opts.include_force_in_auto_zlim = true;

% Raster export resolution.
opts.resolution = 600;

% Full render size before cropping.
opts.figure_width_px  = 1600;
opts.figure_height_px = 900;

% Vertical post-crop of the rendered image.
% These numbers are fractions of the full rendered image height.
% Example: 0.12 removes 12 percent from the top.
%
% This does not change deformation, z-limits, camera, or pbaspect.
% It only cuts the already-rendered image.
opts.crop_top_fraction    = 0.32;
opts.crop_bottom_fraction = 0.32;

% Optional horizontal crop; usually keep zero.
opts.crop_left_fraction  = 0.00;
opts.crop_right_fraction = 0.00;

% Optional: also write the cropped PNG for inspection.
opts.write_cropped_png = false;
opts.cropped_png = strrep(output_pdf, '.pdf', '.png');

%% ========================================================================
%% Load data
%% ========================================================================

if exist(data_file, 'file') ~= 2
    error('Data file not found: %s', data_file);
end

D = load(data_file);

if ~isfield(D,'OUT') || ~isfield(D,'S')
    error('The data file must contain variables OUT and S.');
end

OUT = D.OUT;
S   = D.S;

t = OUT.t(:);

if snapshot_time < t(1) || snapshot_time > t(end)
    error('snapshot_time = %.6f is outside the simulated interval [%.6f, %.6f].', ...
        snapshot_time, t(1), t(end));
end

%% ========================================================================
%% Basic dimensions
%% ========================================================================

if isfield(S,'N')
    N = S.N;
else
    error('S.N is missing.');
end

if isfield(S,'ell')
    ell = S.ell;
else
    ell = 1;
end

if isfield(S,'nq')
    nq = S.nq;
else
    nq = 2*N;
end

if size(OUT.x,2) < nq
    error('OUT.x has too few columns for nq = %d.', nq);
end

%% ========================================================================
%% Extract full signals and interpolate snapshot
%% ========================================================================

Xhist = OUT.x;
Rhist = Xhist(:,1:nq);

yref_hist   = OUT.yref(:,1);
yact_hist   = OUT.y(:,1);
boundp_hist = OUT.bound_p(:);
u_hist      = OUT.u(:,1);

x_snap = interp1(t, OUT.x, snapshot_time, 'linear').';
r_snap = x_snap(1:nq);

yref_snap   = interp1(t, yref_hist,   snapshot_time, 'linear');
yact_snap   = interp1(t, yact_hist,   snapshot_time, 'linear');
boundp_snap = interp1(t, boundp_hist, snapshot_time, 'linear');
u_snap      = interp1(t, u_hist,      snapshot_time, 'linear');

%% ========================================================================
%% Reconstruction maps
%% ========================================================================

[xplot, Wmap] = build_displacement_map(N, ell, opts.samples_per_element);
[~,     Rmap] = build_slope_map(N, ell, opts.samples_per_element);

w_snap = Wmap * r_snap(:);
r_plot = Rmap * r_snap(:);

z_center = opts.deflection_scale * w_snap(:).';
z_center(end) = opts.deflection_scale * yact_snap;

x_center = xplot(:).';
y_center = zeros(size(x_center));

%% ========================================================================
%% Curvature proxy for coloring
%% ========================================================================

dxplot = diff(xplot).';
kappa_snap = abs(diff(r_plot(:).') ./ dxplot);
kappa_snap = [kappa_snap(1), kappa_snap];

% Scale coloring with respect to the whole dataset.
Rall = (Rmap * Rhist.').';
Kall = abs(diff(Rall,1,2) ./ dxplot);
Kall = [Kall(:,1), Kall];

kappa_max = max(Kall(:));
if kappa_max < 1e-14
    kappa_max = 1;
end

ck = (kappa_snap / kappa_max).^opts.curvature_gamma;
ck = max(0,min(1,ck));

%% ========================================================================
%% Reference/funnel/force geometry
%% ========================================================================

zref_snap = opts.deflection_scale * yref_snap;
zact_snap = opts.deflection_scale * yact_snap;
zlo_snap  = opts.deflection_scale * (yref_snap - boundp_snap);
zup_snap  = opts.deflection_scale * (yref_snap + boundp_snap);

xref_center = ell + opts.reference_x_offset;
xref_min = xref_center - opts.reference_depth/2;
xref_max = xref_center + opts.reference_depth/2;

guide_x1 = ell;
guide_x2 = xref_min;

xforce = xref_max + opts.force_x_offset;

%% ========================================================================
%% Axis limits
%% ========================================================================

Wall = (Wmap * Rhist.').';
Zall = opts.deflection_scale * Wall;
Zall(:,end) = opts.deflection_scale * yact_hist;

zref_all = opts.deflection_scale * yref_hist;
zact_all = opts.deflection_scale * yact_hist;
zlo_all  = opts.deflection_scale * (yref_hist - boundp_hist);
zup_all  = opts.deflection_scale * (yref_hist + boundp_hist);

xmin = -0.05*ell;
xmax = max([1.05*ell, xref_max + 0.03*ell, xforce + 0.06*ell]);

ypad = 2.5*opts.width;
ymin = -ypad;
ymax =  ypad;

% Automatic z-limits. By default this is the old robust range including
% beam, reference, position funnel and force arrow.
z_auto_data = [Zall(:); zref_all(:); zact_all(:)];

if opts.include_funnel_in_auto_zlim
    z_auto_data = [z_auto_data; zlo_all(:); zup_all(:)];
end

zmin_auto = min(z_auto_data) - 3.0*opts.thickness;
zmax_auto = max(z_auto_data) + 3.0*opts.thickness;

if zmax_auto - zmin_auto < 0.18
    zmid = 0.5*(zmin_auto + zmax_auto);
    zmin_auto = zmid - 0.09;
    zmax_auto = zmid + 0.09;
end

% Automatic force-arrow scaling is computed from the automatic range.
if isempty(opts.force_scale)
    umax = max(abs(u_hist));
    if umax < 1e-12
        opts.force_scale = 0;
    else
        opts.force_scale = 0.30*(zmax_auto-zmin_auto)/umax;
    end
end

zforce_hist = opts.force_scale * u_hist;
zforce_snap = opts.force_scale * u_snap;

if opts.show_force_arrow && opts.include_force_in_auto_zlim
    zmin_auto = min(zmin_auto, min(zforce_hist) - 0.08*(zmax_auto-zmin_auto));
    zmax_auto = max(zmax_auto, max(zforce_hist) + 0.08*(zmax_auto-zmin_auto));
end

% Use the old automatic range and original aspect ratio. The final output
% height is controlled only by cropping the rasterized image after rendering.
zmin = zmin_auto;
zmax = zmax_auto;
plot_aspect_used = opts.plot_aspect;

fprintf('Rendered zlim  : [%.4f, %.4f]\n', zmin, zmax);
fprintf('Used pbaspect  : [%.4f, %.4f, %.4f]\n', plot_aspect_used);
fprintf('Crop fractions : top %.3f, bottom %.3f, left %.3f, right %.3f\n', ...
        opts.crop_top_fraction, opts.crop_bottom_fraction, ...
        opts.crop_left_fraction, opts.crop_right_fraction);

%% ========================================================================
%% Render
%% ========================================================================

fig = figure('Color','w', ...
    'Renderer','opengl', ...
    'Position', [80 80 opts.figure_width_px opts.figure_height_px]);

ax = axes('Parent', fig);
hold(ax, 'on');

[Ptop1, Ptop2, Pbot1, Pbot2] = beam_corners_xz_bending( ...
    x_center, y_center, z_center, opts.thickness, opts.width);

%% ---- Beam body
if opts.show_curvature_color
    draw_colored_strip(ax, Ptop1, Ptop2, ck, opts.face_alpha);
    draw_colored_strip(ax, Pbot1, Pbot2, ck, opts.face_alpha);
    draw_colored_strip(ax, Ptop1, Pbot1, ck, opts.face_alpha);
    draw_colored_strip(ax, Ptop2, Pbot2, ck, opts.face_alpha);

    draw_cap(ax, Ptop1(:,1), Ptop2(:,1), Pbot2(:,1), Pbot1(:,1), ...
        color_from_scalar(ck(1)), opts.face_alpha);

    draw_cap(ax, Ptop1(:,end), Ptop2(:,end), Pbot2(:,end), Pbot1(:,end), ...
        color_from_scalar(ck(end)), opts.face_alpha);
else
    beam_color = [0.18 0.42 0.85];

    draw_strip(ax, Ptop1, Ptop2, beam_color, opts.face_alpha);
    draw_strip(ax, Pbot1, Pbot2, beam_color, opts.face_alpha);
    draw_strip(ax, Ptop1, Pbot1, beam_color, opts.face_alpha);
    draw_strip(ax, Ptop2, Pbot2, beam_color, opts.face_alpha);

    draw_cap(ax, Ptop1(:,1), Ptop2(:,1), Pbot2(:,1), Pbot1(:,1), ...
        beam_color, opts.face_alpha);

    draw_cap(ax, Ptop1(:,end), Ptop2(:,end), Pbot2(:,end), Pbot1(:,end), ...
        beam_color, opts.face_alpha);
end

%% ---- Reference marker and funnel box
if opts.show_funnel
    draw_box(ax, ...
        xref_center, 0, 0.5*(zlo_snap+zup_snap), ...
        opts.reference_depth, opts.width, max(zup_snap-zlo_snap, 1e-8), ...
        opts.funnel_color, opts.funnel_alpha, opts.funnel_edge_alpha);

    draw_wire_box(ax, ...
        xref_center, 0, 0.5*(zlo_snap+zup_snap), ...
        opts.reference_depth, opts.width, max(zup_snap-zlo_snap, 1e-8), ...
        opts.funnel_color);
end

if opts.show_reference
    draw_box(ax, ...
        xref_center, 0, zref_snap, ...
        opts.reference_depth, opts.width, opts.thickness, ...
        opts.reference_color, opts.reference_alpha, opts.funnel_edge_alpha);
end

%% ---- Force arrow
if opts.show_force_arrow
    plot3(ax, [xforce xforce], [-0.35*opts.width 0.35*opts.width], [0 0], ...
        'k-', 'LineWidth', 1.0);

    quiver3(ax, xforce, 0, 0, 0, 0, zforce_snap, 0, ...
        'Color', opts.force_color, ...
        'LineWidth', opts.force_linewidth, ...
        'MaxHeadSize', opts.force_headsize);

    if opts.show_force_label
        text(ax, xforce + 0.025*ell, 0.45*opts.width, 0, '$u$', ...
            'Interpreter', 'latex', ...
            'Color', opts.force_color, ...
            'FontSize', 16, ...
            'FontWeight', 'bold', ...
            'HorizontalAlignment', 'left', ...
            'VerticalAlignment', 'middle');
    end
end

%% ---- Horizontal guide lines to funnel block
if opts.show_horizontal_guides
    draw_horizontal_guide(ax, guide_x1, guide_x2, zact_snap, ...
        opts.width, opts.guide_color, '-', 2.0);

    draw_horizontal_guide(ax, guide_x1, guide_x2, zup_snap, ...
        opts.width, opts.guide_color, ':', 1.5);

    draw_horizontal_guide(ax, guide_x1, guide_x2, zlo_snap, ...
        opts.width, opts.guide_color, ':', 1.5);
end

%% ---- Axis, tip marker, clamped end
if opts.show_axis
    plot3(ax, [0 ell], [0 0], [0 0], 'k--', 'LineWidth', 1.0);
end

if opts.show_tip_marker
    plot3(ax, ell, 0, zact_snap, 'ro', ...
        'MarkerFaceColor', opts.tip_color, ...
        'MarkerEdgeColor', 'k', ...
        'MarkerSize', 6);
end

plot3(ax, 0, 0, 0, 'ks', 'MarkerFaceColor', 'k', 'MarkerSize', 7);

%% ---- Axes and rendering
grid(ax, 'on');
box(ax, 'on');

xlim(ax, [xmin xmax]);
ylim(ax, [ymin ymax]);
zlim(ax, [zmin zmax]);

xlabel(ax, '');
ylabel(ax, '');
zlabel(ax, '');

ax.XTickLabel = [];
ax.YTickLabel = [];
ax.ZTickLabel = [];
ax.TickLength = [0 0];

view(ax, opts.az, opts.el);
camproj(ax, 'perspective');

axis(ax, 'vis3d');
pbaspect(ax, plot_aspect_used);

if opts.show_curvature_color
    colormap(ax, blue_red_colormap(256));
    caxis(ax, [0 1]);

    if opts.show_colorbar
        cb = colorbar(ax);
        cb.Label.String = 'relative bending |w_{\xi\xi}|';
    end
end

camlight(ax, 'headlight');
lighting(ax, 'gouraud');
material(ax, 'dull');

% No time label/title for the paper snapshot.
title(ax, '');

drawnow;

%% ========================================================================
%% Export
%% ========================================================================

% Render the full old snapshot to a temporary raster image.
tmp_png = [tempname, '.png'];
exportgraphics(fig, tmp_png, ...
    'Resolution', opts.resolution, ...
    'BackgroundColor', 'white');

I = imread(tmp_png);
[h_img, w_img, ~] = size(I);

crop_top    = round(opts.crop_top_fraction    * h_img);
crop_bottom = round(opts.crop_bottom_fraction * h_img);
crop_left   = round(opts.crop_left_fraction   * w_img);
crop_right  = round(opts.crop_right_fraction  * w_img);

row1 = 1 + crop_top;
row2 = h_img - crop_bottom;
col1 = 1 + crop_left;
col2 = w_img - crop_right;

if row1 >= row2 || col1 >= col2
    error('Crop is too aggressive. Reduce the crop fractions.');
end

Icrop = I(row1:row2, col1:col2, :);

if opts.write_cropped_png
    imwrite(Icrop, opts.cropped_png);
    fprintf('Cropped PNG saved to %s\n', opts.cropped_png);
end

% Put the cropped raster image into a PDF with a page size matching the
% cropped image aspect. No 3D rescaling occurs here.
[h_crop, w_crop, ~] = size(Icrop);
fig_pdf = figure('Color','w', ...
    'Renderer','opengl', ...
    'Units','pixels', ...
    'Position', [100 100 w_crop h_crop], ...
    'Visible','off');
ax_pdf = axes('Parent', fig_pdf, 'Units','normalized', 'Position',[0 0 1 1]);
image(ax_pdf, Icrop);
axis(ax_pdf, 'image');
axis(ax_pdf, 'off');
set(ax_pdf, 'YDir', 'reverse');

exportgraphics(fig_pdf, output_pdf, ...
    'ContentType', 'image', ...
    'Resolution', opts.resolution, ...
    'BackgroundColor', 'white');

close(fig_pdf);
if exist(tmp_png, 'file') == 2
    delete(tmp_png);
end

fprintf('Full raster size    : %d x %d px\n', w_img, h_img);
fprintf('Cropped raster size : %d x %d px\n', w_crop, h_crop);
fprintf('Snapshot saved to %s\n', output_pdf);

%% ========================================================================
%% Local helper functions
%% ========================================================================

function [xplot, Wmap] = build_displacement_map(N, ell, m)
    h = ell / N;
    nq = 2*N;

    npts = N*m + 1;
    xplot = zeros(npts,1);
    Wmap  = zeros(npts,nq);

    row = 1;
    w_left_weights = zeros(1,nq);

    for e = 1:N
        if e < N
            svals = (0:m-1)/m;
        else
            svals = (0:m)/m;
        end

        for js = 1:length(svals)
            s = svals(js);

            I1 = (2/3)*s^3 - (3/2)*s^2 + s;
            I2 = 2*s^2 - (4/3)*s^3;
            I3 = (2/3)*s^3 - (1/2)*s^2;

            weights = w_left_weights;

            if e > 1
                weights(e-1) = weights(e-1) + h*I1;
            end

            weights(N+e) = weights(N+e) + h*I2;
            weights(e)   = weights(e)   + h*I3;

            xplot(row) = (e-1 + s)*h;
            Wmap(row,:) = weights;
            row = row + 1;
        end

        inc = zeros(1,nq);

        if e > 1
            inc(e-1) = inc(e-1) + h/6;
        end

        inc(N+e) = inc(N+e) + 4*h/6;
        inc(e)   = inc(e)   + h/6;

        w_left_weights = w_left_weights + inc;
    end
end

function [xplot, Rmap] = build_slope_map(N, ell, m)
    h = ell / N;
    nq = 2*N;

    npts = N*m + 1;
    xplot = zeros(npts,1);
    Rmap  = zeros(npts,nq);

    row = 1;

    for e = 1:N
        if e < N
            svals = (0:m-1)/m;
        else
            svals = (0:m)/m;
        end

        for js = 1:length(svals)
            s = svals(js);

            L1 = 2*s^2 - 3*s + 1;
            L2 = 4*s - 4*s^2;
            L3 = 2*s^2 - s;

            weights = zeros(1,nq);

            if e > 1
                weights(e-1) = weights(e-1) + L1;
            end

            weights(N+e) = weights(N+e) + L2;
            weights(e)   = weights(e)   + L3;

            xplot(row) = (e-1 + s)*h;
            Rmap(row,:) = weights;
            row = row + 1;
        end
    end
end

function [Ptop1, Ptop2, Pbot1, Pbot2] = beam_corners_xz_bending(xc, yc, zc, thickness, width)
    nPts = numel(xc);

    hw = width/2;
    ht = thickness/2;

    Ptop1 = zeros(3,nPts);
    Ptop2 = zeros(3,nPts);
    Pbot1 = zeros(3,nPts);
    Pbot2 = zeros(3,nPts);

    for j = 1:nPts
        if j == 1
            tx = xc(j+1) - xc(j);
            ty = yc(j+1) - yc(j);
            tz = zc(j+1) - zc(j);
        elseif j == nPts
            tx = xc(j) - xc(j-1);
            ty = yc(j) - yc(j-1);
            tz = zc(j) - zc(j-1);
        else
            tx = xc(j+1) - xc(j-1);
            ty = yc(j+1) - yc(j-1);
            tz = zc(j+1) - zc(j-1);
        end

        tangent = [tx; ty; tz];
        tangent = tangent / max(norm(tangent), 1e-12);

        b = [0; 1; 0];
        n = [-tangent(3); 0; tangent(1)];
        n = n / max(norm(n), 1e-12);

        c = [xc(j); yc(j); zc(j)];

        Ptop1(:,j) = c + ht*n + hw*b;
        Ptop2(:,j) = c + ht*n - hw*b;
        Pbot1(:,j) = c - ht*n + hw*b;
        Pbot2(:,j) = c - ht*n - hw*b;
    end
end

function draw_strip(ax, PA, PB, colorval, alphaVal)
    X = [PA(1,:); PB(1,:)];
    Y = [PA(2,:); PB(2,:)];
    Z = [PA(3,:); PB(3,:)];

    surf(ax, X, Y, Z, ...
        'FaceColor', colorval, ...
        'EdgeColor', 'none', ...
        'LineStyle', 'none', ...
        'FaceAlpha', alphaVal);
end

function draw_colored_strip(ax, PA, PB, c, alphaVal)
    c = c(:).';
    C = [c; c];

    X = [PA(1,:); PB(1,:)];
    Y = [PA(2,:); PB(2,:)];
    Z = [PA(3,:); PB(3,:)];

    surf(ax, X, Y, Z, C, ...
        'FaceColor', 'interp', ...
        'EdgeColor', 'none', ...
        'LineStyle', 'none', ...
        'FaceAlpha', alphaVal);
end

function draw_cap(ax, P1, P2, P3, P4, colorval, alphaVal)
    patch(ax, ...
        'XData', [P1(1), P2(1), P3(1), P4(1)], ...
        'YData', [P1(2), P2(2), P3(2), P4(2)], ...
        'ZData', [P1(3), P2(3), P3(3), P4(3)], ...
        'FaceColor', colorval, ...
        'EdgeColor', 'none', ...
        'FaceAlpha', alphaVal);
end

function draw_box(ax, xc, yc, zc, dx, dy, dz, colorval, alphaVal, edgeAlpha)
    x1 = xc - dx/2; x2 = xc + dx/2;
    y1 = yc - dy/2; y2 = yc + dy/2;
    z1 = zc - dz/2; z2 = zc + dz/2;

    V = [x1 y1 z1;
         x2 y1 z1;
         x2 y2 z1;
         x1 y2 z1;
         x1 y1 z2;
         x2 y1 z2;
         x2 y2 z2;
         x1 y2 z2];

    F = [1 2 3 4;
         5 6 7 8;
         1 2 6 5;
         2 3 7 6;
         3 4 8 7;
         4 1 5 8];

    patch(ax, 'Vertices', V, 'Faces', F, ...
        'FaceColor', colorval, ...
        'FaceAlpha', alphaVal, ...
        'EdgeColor', [0.10 0.10 0.10], ...
        'EdgeAlpha', edgeAlpha);
end

function draw_wire_box(ax, xc, yc, zc, dx, dy, dz, colorval)
    x1 = xc - dx/2; x2 = xc + dx/2;
    y1 = yc - dy/2; y2 = yc + dy/2;
    z1 = zc - dz/2; z2 = zc + dz/2;

    V = [x1 y1 z1;
         x2 y1 z1;
         x2 y2 z1;
         x1 y2 z1;
         x1 y1 z2;
         x2 y1 z2;
         x2 y2 z2;
         x1 y2 z2];

    E = [1 2; 2 3; 3 4; 4 1; ...
         5 6; 6 7; 7 8; 8 5; ...
         1 5; 2 6; 3 7; 4 8];

    for i = 1:size(E,1)
        p = V(E(i,1),:);
        q = V(E(i,2),:);
        plot3(ax, [p(1) q(1)], [p(2) q(2)], [p(3) q(3)], ...
            '-', 'Color', colorval, 'LineWidth', 1.2, ...
            'HandleVisibility', 'off');
    end
end

function draw_horizontal_guide(ax, x1, x2, z, width, colorval, linestyle, linewidth)
    y_front =  width/2;
    y_back  = -width/2;

    plot3(ax, [x1 x2], [0 0], [z z], ...
        'Color', colorval, 'LineStyle', linestyle, 'LineWidth', linewidth);

    plot3(ax, [x1 x2], [y_front y_front], [z z], ...
        'Color', colorval, 'LineStyle', linestyle, 'LineWidth', 0.75*linewidth);

    plot3(ax, [x1 x2], [y_back y_back], [z z], ...
        'Color', colorval, 'LineStyle', linestyle, 'LineWidth', 0.75*linewidth);
end

function cmap = blue_red_colormap(n)
    if nargin < 1
        n = 256;
    end

    x = linspace(0,1,n).';
    cmap = zeros(n,3);

    for i = 1:n
        s = x(i);

        if s < 0.5
            a = s/0.5;
            cmap(i,:) = (1-a)*[0.05 0.20 0.95] + a*[0.90 0.95 1.00];
        else
            a = (s-0.5)/0.5;
            cmap(i,:) = (1-a)*[1.00 0.95 0.90] + a*[0.90 0.05 0.02];
        end
    end
end

function rgb = color_from_scalar(s)
    s = max(0,min(1,s));

    if s < 0.5
        a = s/0.5;
        rgb = (1-a)*[0.05 0.20 0.95] + a*[0.90 0.95 1.00];
    else
        a = (s-0.5)/0.5;
        rgb = (1-a)*[1.00 0.95 0.90] + a*[0.90 0.05 0.02];
    end
end


==> anc/position_funnel_eb_beam_example.m <==
clear; close all; clc;

%% ---- Supplement output names
base = 'position_funnel_eb_beam';
data_file       = [base '_data.mat'];
plot_base       = [base '_closed_loop'];
video_file      = [base '_animation.mp4'];

%% ---- Beam discretization
N   = 20;
ell = 1;
EI  = 1;
rho = 1;

% Distributed viscous damping in the beam:
% rho*w_tt = -(EI*w_xx)_xx - d*w_t + boundary input
d = 3.0;

S = build_eb_boundary_openloop_rx_v(N, ell, EI, rho, d);

A  = S.A;
B  = S.B;
C  = S.C;     % velocity output, evaluated directly from the state
Cp = S.Cp;    % position output

fprintf('N  = %d\n', N);
fprintf('nx = %d\n', S.nx);
fprintf('d = %.3f\n', d);
fprintf('||Cp*A - C||    = %.3e\n', S.err_ydot_equals_v);
fprintf('||Cp*B||        = %.3e\n', S.err_CpB);
fprintf('||B^T Q - C||   = %.3e\n', S.err_passivity);

%% ---- Reference
% Smooth but almost piecewise-linear dynamic reference for the 10 s run.
% The velocity reference is evaluated analytically. The controller uses
% v = C*x and therefore does not numerically differentiate y = Cp*x.

tFinal = 10;
yref  = @(t) yref_dynamic(t);
dyref = @(t) dyref_dynamic(t);

%% ---- Position funnel
% The reciprocal of phi is the prescribed position-error half-width.
bound_p_fun  = @(t) 0.30 + 0.60*exp(-t/1.5);
dbound_p_fun = @(t) -(0.60/1.5)*exp(-t/1.5);

phi  = @(t) 1 ./ bound_p_fun(t);
dphi = @(t) -dbound_p_fun(t) ./ bound_p_fun(t).^2;

%% ---- Initial state
x0 = zeros(size(A,1),1);

%% ---- Controller, supervisor, and solver parameters
params = struct;

% Recursive funnel controller
params.alpha = 1.0;
params.beta  = 1.0;
params.delta = 0.5;
params.tau_f = 0.25;

% Dynamic outer-gain supervisor
params.ka0     = 0.0;
params.ra      = 0.80;
params.delta_k = 2.0;
params.nu      = 10.0;

% Numerical safeguards and diagnostics
params.u_sat = [];
params.den_eps = 1e-10;
params.phi_eps = 1e-12;
params.tol_hit = 1e-7;
params.switch_tol = 1e-9;
params.time_tol = 1e-12;
params.max_increases = 1000;
params.u_ext_tol = 1e-12;
params.make_plots = false;
params.progress_wall_dt = 2;

% Adaptive variable-step solver. MaxStep is only a safety cap; it is not a
% fixed step size. The actual internal steps are chosen by ode15s.
params.solver = 'ode15s';
params.odeopts = odeset('RelTol',1e-7, ...
                        'AbsTol',1e-9, ...
                        'MaxStep',1e-2);

%% ---- External input for initial controller compatibility
% We choose the admissible initial system input u0 = 0 and determine
% u_ext(0) from the recursive controller compatibility condition.
u0 = 0;

t0 = 0;
y0 = Cp*x0;
v0 = C*x0;

e0  = y0 - yref(t0);
de0 = v0 - dyref(t0);

phi0  = phi(t0);
dphi0 = dphi(t0);

denp0 = 1 - phi0^2*e0^2;
q0 = dphi0/phi0 + params.delta;
er0 = de0 + (params.alpha/denp0 + q0)*e0;
eta0 = params.tau_f*phi0*er0;
denr0 = 1 - eta0^2;

if phi0*abs(e0) >= 1
    error('Initial position error is outside the position funnel.');
end
if abs(eta0) >= params.ra
    error('Initial normalized recursive error must satisfy |eta(0)| < r_a.');
end

uext0 = u0 ...
    + params.ka0*er0 ...
    + params.beta*er0/denr0;

fprintf('\nInitial controller compatibility:\n');
fprintf('e(0)              = %.6f\n', e0);
fprintf('de(0)             = %.6f\n', de0);
fprintf('er(0)             = %.6f\n', er0);
fprintf('eta(0)            = %.6f\n', eta0);
fprintf('u0                = %.6f\n', u0);
fprintf('uext(0)           = %.6f\n', uext0);

% Smoothly switch off u_ext on [0,1]. For the present data uext0 is zero,
% but this block is kept for general compatible initial values.
p_ext = @(t) 0.5*(1 + cos(pi*t)) .* (t <= 1);
u_ext = @(t) uext0*p_ext(t);

u_init_controller = u_ext(0) ...
    - params.ka0*er0 ...
    - params.beta*er0/denr0;

fprintf('closed-loop u(0)  = %.6f\n', u_init_controller);

%% ---- Hybrid adaptive simulation
OUT = simulate_position_funnel_adaptive([0 tFinal], ...
    yref, dyref, phi, dphi, A, B, C, Cp, x0, params, u_ext);

%% ---- Diagnostics
fprintf('\nDiagnostics:\n');
fprintf('solver                       = %s\n', params.solver);
fprintf('stored output points         = %d\n', numel(OUT.t));
fprintf('final time reached           = %.6f\n', OUT.t(end));
fprintf('simulation completed         = %d\n', OUT.completed);
fprintf('max phi*|e|                  = %.6f\n', max(OUT.zp));
fprintf('max |eta|                    = %.6f\n', max(OUT.zr));
fprintf('monitoring level r_a         = %.6f\n', params.ra);
fprintf('number of gain increases     = %d\n', OUT.n_increases);
fprintf('final k_a                    = %.6f\n', OUT.ka(end));
fprintf('max |u|                      = %.6f\n', max(abs(OUT.u)));
fprintf('min position denominator     = %.6e\n', min(OUT.denp));
fprintf('min recursive denominator    = %.6e\n', min(OUT.denr));

if ~isempty(OUT.trigger_times)
    fprintf('gain-increase start times    =');
    fprintf(' %.6f', OUT.trigger_times);
    fprintf('\n');
end

save(data_file, 'OUT', 'S', 'params', 'N', 'ell', 'EI', 'rho', ...
     'tFinal', 'd', 'base');
fprintf('Saved data to %s\n', data_file);

%% ---- Static plots for the paper
make_position_funnel_plots(OUT, plot_base, true);
fprintf('Saved plot to %s.pdf\n', plot_base);

%% ---- Supplementary 3D animation
video_opts = struct;
video_opts.fps = 30;
video_opts.speed = 0.8;
video_opts.samples_per_element = 16;

video_opts.deflection_scale = 0.38;

video_opts.width = 0.055;
video_opts.thickness = 0.035;
video_opts.face_alpha = 1;
video_opts.edge_alpha = 0.10;

video_opts.show_tip_trace = false;
video_opts.show_axis = true;

video_opts.show_reference = true;
video_opts.show_funnel = true;
video_opts.show_error_line = false;
video_opts.show_horizontal_guides = true;

video_opts.reference_alpha = 0.95;
video_opts.funnel_alpha = 0.10;
video_opts.funnel_edge_alpha = 0.65;

video_opts.reference_color = [0.15 0.70 0.20];
video_opts.funnel_color = [0.15 0.70 0.20];
video_opts.guide_color = [0.00 0.60 0.00];
video_opts.tip_color = [0.85 0.10 0.10];

video_opts.show_curvature_color = true;
video_opts.curvature_gamma = 0.45;
video_opts.show_colorbar = false;

video_opts.show_force_arrow = true;
video_opts.show_force_label = false;
video_opts.force_color = [0.95 0.45 0.05];
video_opts.force_linewidth = 2.8;
video_opts.force_headsize = 0.9;
video_opts.force_x_offset = 0.20;
video_opts.force_scale = [];

video_opts.reference_x_offset = 0.10;
video_opts.reference_depth = 0.05;

video_opts.az = 35;
video_opts.el = 22;
video_opts.plot_aspect = [5 1 1.4];

if exist('make_beam_video_3d','file') ~= 2
    error(['The file make_beam_video_3d.m is required for the ' ...
           'supplementary 3D animation. Put it on the MATLAB path.']);
end

make_beam_video_3d(OUT, S, video_file, video_opts);
fprintf('Saved video to %s\n', video_file);


%% ------------------------------------------------------------------------
function y = yref_dynamic(t)
% Smooth but almost piecewise-linear dynamic reference for a 10s video.
%
% Motion until close to the end:
% 0.0 <= t <= 1.3:   0    ->  1
% 1.3 <= t <= 2.8:   1    -> -1
% 2.8 <= t <= 4.0:  -1    ->  0.7
% 4.0 <= t <= 5.4:   0.7  -> -0.6
% 5.4 <= t <= 6.8:  -0.6  ->  0.9
% 6.8 <= t <= 8.3:   0.9  -> -0.4
% 8.3 <= t <= 9.5:  -0.4  ->  0
% 9.5 <= t:          0

    eps_smooth = 0.18;

    y = 0 ...
        + 1.0*smooth_linear_step(t, 0.0, 1.3, eps_smooth) ...
        - 2.0*smooth_linear_step(t, 1.3, 2.8, eps_smooth) ...
        + 1.7*smooth_linear_step(t, 2.8, 4.0, eps_smooth) ...
        - 1.3*smooth_linear_step(t, 4.0, 5.4, eps_smooth) ...
        + 1.5*smooth_linear_step(t, 5.4, 6.8, eps_smooth) ...
        - 1.3*smooth_linear_step(t, 6.8, 8.3, eps_smooth) ...
        + 0.4*smooth_linear_step(t, 8.3, 9.5, eps_smooth);
end

function dy = dyref_dynamic(t)
% Derivative of yref_dynamic.

    eps_smooth = 0.18;

    dy = 0 ...
        + 1.0*smooth_linear_step_derivative(t, 0.0, 1.3, eps_smooth) ...
        - 2.0*smooth_linear_step_derivative(t, 1.3, 2.8, eps_smooth) ...
        + 1.7*smooth_linear_step_derivative(t, 2.8, 4.0, eps_smooth) ...
        - 1.3*smooth_linear_step_derivative(t, 4.0, 5.4, eps_smooth) ...
        + 1.5*smooth_linear_step_derivative(t, 5.4, 6.8, eps_smooth) ...
        - 1.3*smooth_linear_step_derivative(t, 6.8, 8.3, eps_smooth) ...
        + 0.4*smooth_linear_step_derivative(t, 8.3, 9.5, eps_smooth);
end

function s = smooth_linear_step(t, t0, t1, eps_smooth)
% Almost-linear step from 0 to 1 on [t0,t1].
%
% It coincides with a linear ramp except for short polynomial smoothing
% layers near the endpoints. The transition layers match the constant and
% linear pieces up to the second derivative. Hence the resulting reference
% belongs to W^{3,infinity}.

    T = t1 - t0;

    if T <= 2*eps_smooth
        error('eps_smooth is too large for this interval.');
    end

    tau = t - t0;

    % Plateau slope chosen so that the total height is exactly 1.
    m = 1/(T - eps_smooth);

    if tau <= 0
        s = 0;

    elseif tau < eps_smooth
        % Quartic acceleration layer with zero first and second
        % derivatives at tau = 0 and matching slope m and zero second
        % derivative at tau = eps_smooth.
        r = tau/eps_smooth;
        s = m*eps_smooth*(r^3 - 0.5*r^4);

    elseif tau <= T - eps_smooth
        % Almost linear middle part.
        s = m*(tau - 0.5*eps_smooth);

    elseif tau < T
        % Symmetric quartic deceleration layer.
        r = (T - tau)/eps_smooth;
        s = 1 - m*eps_smooth*(r^3 - 0.5*r^4);

    else
        s = 1;
    end
end

function ds = smooth_linear_step_derivative(t, t0, t1, eps_smooth)
% Derivative of smooth_linear_step.

    T = t1 - t0;

    if T <= 2*eps_smooth
        error('eps_smooth is too large for this interval.');
    end

    tau = t - t0;
    m = 1/(T - eps_smooth);

    if tau <= 0
        ds = 0;

    elseif tau < eps_smooth
        r = tau/eps_smooth;
        ds = m*(3*r^2 - 2*r^3);

    elseif tau <= T - eps_smooth
        ds = m;

    elseif tau < T
        r = (T - tau)/eps_smooth;
        ds = m*(3*r^2 - 2*r^3);

    else
        ds = 0;
    end
end

%% ------------------------------------------------------------------------
function make_position_funnel_plots(OUT, basename, do_export)
%MAKE_POSITION_FUNNEL_PLOTS
% Static plots for the supervised recursive position-funnel simulation.

    if nargin < 2 || isempty(basename)
        basename = 'position_funnel';
    end
    if nargin < 3 || isempty(do_export)
        do_export = true;
    end

    max_points = 2500;
    n = numel(OUT.t);
    idx = unique(round(linspace(1,n,min(n,max_points))));

    t = OUT.t(idx);
    y = OUT.y(idx,1);
    yref = OUT.yref(idx,1);
    e = OUT.e(idx,1);
    er = OUT.er(idx,1);
    bp = OUT.bound_p(idx);
    br = OUT.bound_r(idx);
    u = OUT.u(idx,1);
    ka = OUT.ka(idx);

    upper_y = yref + bp;
    lower_y = yref - bp;
    monitor = OUT.params.ra*br;

    fig = figure('Color','w', ...
        'Renderer','painters', ...
        'Position', [60 80 1450 820]);
    set(fig, 'InvertHardcopy', 'off');

    tiledlayout(2,2, ...
        'TileSpacing','compact', ...
        'Padding','compact');

    fs_axis   = 15;
    fs_label  = 16;
    fs_title  = 16;
    fs_legend = 12;
    fs_legend_recursive = 10;

    col_funnel_p = [0.82 0.93 0.82];
    col_funnel_r = [0.90 0.84 0.94];
    col_ref = [0.00 0.45 0.00];
    col_y   = [0.00 0.20 0.75];
    col_u   = [0.85 0.25 0.05];
    col_ka  = [0.20 0.20 0.20];
    col_er  = [0.55 0.00 0.65];
    col_mon = [0.35 0.00 0.45];

    ax = gobjects(4,1);

    %% ---- 1. Position output, reference, and position funnel
    ax(1) = nexttile(1);
    hold(ax(1), 'on');

    fill(ax(1), [t; flipud(t)], [upper_y; flipud(lower_y)], ...
        col_funnel_p, 'EdgeColor','none', 'FaceAlpha',1);
    plot(ax(1), t, yref, '--', 'Color',col_ref, 'LineWidth',2.0);
    plot(ax(1), t, y, 'Color',col_y, 'LineWidth',2.0);

    grid(ax(1), 'on');
    box(ax(1), 'on');
    ylabel(ax(1), 'position', 'FontSize',fs_label);
    title(ax(1), 'Position output and reference', ...
        'FontSize',fs_title, 'FontWeight','normal');
    lgd1 = legend(ax(1), 'position funnel', 'reference', ...
        'position output', 'Location','southwest');
    style_inside_legend(lgd1, fs_legend);

    %% ---- 2. Boundary force and supervised gain
    ax(2) = nexttile(3);
    yyaxis(ax(2), 'left');
    h_u = plot(ax(2), t, u, 'Color',col_u, 'LineWidth',1.9);
    ylabel(ax(2), 'input u', 'FontSize',fs_label);

    yyaxis(ax(2), 'right');
    h_k = plot(ax(2), t, ka, '--', 'Color',col_ka, 'LineWidth',1.7);
    ylabel(ax(2), 'gain k_a', 'FontSize',fs_label);
    ylim(ax(2), [-0.5 2.5]);
    yticks(ax(2), -0.5:0.5:2.5);

    % Match the two y-axis colors to the corresponding plotted signals.
    ax(2).YAxis(1).Color = col_u;
    ax(2).YAxis(2).Color = col_ka;
    yyaxis(ax(2), 'left');

    grid(ax(2), 'on');
    box(ax(2), 'on');
    title(ax(2), 'Boundary force and supervised gain', ...
        'FontSize',fs_title, 'FontWeight','normal');
    lgd2 = legend(ax(2), [h_u h_k], 'control input', 'supervised gain', ...
        'Location','southwest');
    style_inside_legend(lgd2, fs_legend);
    xlabel(ax(2), 'time', 'FontSize',fs_label);

    %% ---- 3. Position error and position funnel
    ax(3) = nexttile(2);
    hold(ax(3), 'on');

    fill(ax(3), [t; flipud(t)], [bp; flipud(-bp)], ...
        col_funnel_p, 'EdgeColor','none', 'FaceAlpha',1);
    plot(ax(3), t, e, 'Color',col_y, 'LineWidth',1.9);
    yline(ax(3), 0, 'k:', 'LineWidth',1.0);

    grid(ax(3), 'on');
    box(ax(3), 'on');
    ylabel(ax(3), 'position error', 'FontSize',fs_label);
    title(ax(3), 'Position error and funnel', ...
        'FontSize',fs_title, 'FontWeight','normal');
    lgd3 = legend(ax(3), 'position funnel', '$e=y-y_{\rm ref}$', ...
        'Location','northwest');
    style_inside_legend(lgd3, fs_legend);

    %% ---- 4. Recursive error, recursive funnel, and monitoring level
    ax(4) = nexttile(4);
    hold(ax(4), 'on');

    h_rf = fill(ax(4), [t; flipud(t)], [br; flipud(-br)], ...
        col_funnel_r, 'EdgeColor','none', 'FaceAlpha',1);
    h_er = plot(ax(4), t, er, 'Color',col_er, 'LineWidth',1.9);
    h_mon = plot(ax(4), t, monitor, '--', 'Color',col_mon, 'LineWidth',1.2);
    plot(ax(4), t, -monitor, '--', 'Color',col_mon, 'LineWidth',1.2, ...
        'HandleVisibility','off');
    yline(ax(4), 0, 'k:', 'LineWidth',1.0);

    grid(ax(4), 'on');
    box(ax(4), 'on');
    xlabel(ax(4), 'time', 'FontSize',fs_label);
    ylabel(ax(4), 'recursive error', 'FontSize',fs_label);
    title(ax(4), 'Recursive error and recursive-error funnel', ...
        'FontSize',fs_title, 'FontWeight','normal');
    lgd4 = legend(ax(4), [h_rf h_er h_mon], ...
        'recursive-error funnel', '$e_{\rm r}$', ...
        'supervisor monitoring level', ...
        'Location','northeast');
    style_inside_legend(lgd4, fs_legend_recursive);

    for j = 1:4
        ax(j).FontSize = fs_axis;
        ax(j).LineWidth = 0.9;
        ax(j).TickLabelInterpreter = 'tex';
        ax(j).Title.Interpreter = 'tex';
        ax(j).XMinorGrid = 'off';
        ax(j).YMinorGrid = 'off';
        ax(j).GridAlpha = 0.25;
        ax(j).Layer = 'top';
        ax(j).XTick = 0:2:ceil(t(end));
    end

    linkaxes(ax, 'x');
    xlim(ax(1), [t(1), t(end)]);

    if do_export
        try
            exportgraphics(fig, [basename '.pdf'], ...
                'ContentType','vector', ...
                'BackgroundColor','white');
        catch ME
            warning('Export failed: %s', ME.message);
            saveas(fig, [basename '.fig']);
        end
    end
end

function style_inside_legend(lgd, fs)
%STYLE_INSIDE_LEGEND Consistent in-plot legend box.

    lgd.FontSize = fs;
    lgd.Box = 'on';
    lgd.Color = [1 1 1];
    lgd.EdgeColor = [0.35 0.35 0.35];
    lgd.Interpreter = 'latex';
end


==> anc/simulate_position_funnel_adaptive.m <==
function OUT = simulate_position_funnel_adaptive(tspan, yref, dyref, phi, dphi, ...
                                        A, B, C, Cp, x0, params, u_ext)
%SIMULATE_POSITION_FUNNEL_ADAPTIVE
%
% Hybrid closed-loop simulation for
%
%   xdot = A*x + B*u,
%   v    = C*x,       passive velocity output, v = ydot,
%   y    = Cp*x,      controlled position output.
%
% Recursive funnel controller:
%
%   e  = y - yref,
%   de = v - dyref,
%
%   er = de + ( alpha/(1 - phi(t)^2*||e||^2)
%               + dphi(t)/phi(t) + delta )*e,
%
%   eta = tau_f*phi(t)*er,
%
%   u = u_ext
%       - k_a*er
%       - beta*er/(1 - ||eta||^2).
%
% Supervisor:
%
%   holding mode:       k_a is constant,
%   gain-increase mode: dot(k_a) = nu for Delta_k/nu seconds.
%
% A gain-increase phase is started whenever ||eta|| reaches r_a during a
% holding phase. The gain is then increased by Delta_k and the supervisor
% returns to holding mode. If ||eta|| is still at or above r_a, the next
% gain-increase phase starts immediately.
%
% Required function handles:
%   yref(t), dyref(t) return vectors in R^m,
%   phi(t), dphi(t) return scalar values.
%
% The plant state is stored in OUT.x. The supervised gain and mode are
% stored separately in OUT.ka and OUT.sigma.

    % ------------------------------------------------------------------
    % Dimensions and defaults
    % ------------------------------------------------------------------

    n = size(A,1);
    assert(isequal(size(A), [n n]), 'A must be n x n.');

    if isvector(B)
        B = B(:);
    end
    m = size(B,2);
    assert(size(B,1) == n, 'B must be n x m.');

    if isvector(C) && numel(C) == n
        C = reshape(C, 1, n);
    end
    if isvector(Cp) && numel(Cp) == n
        Cp = reshape(Cp, 1, n);
    end

    assert(isequal(size(C),  [m n]), 'C must be m x n.');
    assert(isequal(size(Cp), [m n]), 'Cp must be m x n.');

    if nargin < 10 || isempty(x0)
        x0 = zeros(n,1);
    end
    x0 = x0(:);
    assert(numel(x0) == n, 'x0 must have length n.');

    if nargin < 11 || isempty(params)
        params = struct;
    end

    if ~isfield(params,'alpha'),     params.alpha     = 1;        end
    if ~isfield(params,'beta'),      params.beta      = 1;        end
    if ~isfield(params,'delta'),     params.delta     = 0.5;      end
    if ~isfield(params,'tau_f'),     params.tau_f     = 0.25;     end

    if ~isfield(params,'ka0'),       params.ka0       = 0;        end
    if ~isfield(params,'ra'),        params.ra        = 0.8;      end
    if ~isfield(params,'delta_k'),   params.delta_k   = 2;        end
    if ~isfield(params,'nu'),        params.nu        = 10;       end

    if ~isfield(params,'solver'),    params.solver    = 'ode15s'; end
    if ~isfield(params,'u_sat'),     params.u_sat     = [];       end
    if ~isfield(params,'phi_eps'),   params.phi_eps   = 1e-12;    end
    if ~isfield(params,'den_eps'),   params.den_eps   = 1e-12;    end
    if ~isfield(params,'tol_hit'),   params.tol_hit   = 1e-7;     end
    if ~isfield(params,'switch_tol'), params.switch_tol = 1e-9;   end
    if ~isfield(params,'time_tol'),  params.time_tol  = 1e-12;    end
    if ~isfield(params,'max_increases'), params.max_increases = 1000; end
    if ~isfield(params,'u_ext_tol'), params.u_ext_tol = 1e-12;    end
    if ~isfield(params,'make_plots'), params.make_plots = false;  end
    if ~isfield(params,'progress_wall_dt'), params.progress_wall_dt = inf; end
    if ~isfield(params,'odeopts') || isempty(params.odeopts)
        params.odeopts = odeset('RelTol',1e-6,'AbsTol',1e-8);
    end

    if nargin < 12 || isempty(u_ext)
        u_ext = @(t) zeros(m,1);
    end

    validateattributes(params.alpha,   {'numeric'}, {'scalar','real','positive'});
    validateattributes(params.beta,    {'numeric'}, {'scalar','real','positive'});
    validateattributes(params.delta,   {'numeric'}, {'scalar','real','positive'});
    validateattributes(params.tau_f,   {'numeric'}, {'scalar','real','positive'});
    validateattributes(params.ka0,     {'numeric'}, {'scalar','real','nonnegative'});
    validateattributes(params.ra,      {'numeric'}, {'scalar','real','>',0,'<',1});
    validateattributes(params.delta_k, {'numeric'}, {'scalar','real','positive'});
    validateattributes(params.nu,      {'numeric'}, {'scalar','real','positive'});

    alpha   = params.alpha;
    beta    = params.beta;
    delta   = params.delta;
    tau_f   = params.tau_f;
    ra      = params.ra;
    delta_k = params.delta_k;
    nu      = params.nu;
    T_inc   = delta_k/nu;

    t_requested = tspan(:);
    if numel(t_requested) < 2
        error('tspan must contain at least an initial and a final time.');
    end
    if any(diff(t_requested) <= 0)
        error('tspan must be strictly increasing.');
    end

    t0 = t_requested(1);
    tf = t_requested(end);
    use_requested_mesh = numel(t_requested) > 2;

    z0 = [x0; params.ka0];

    % ------------------------------------------------------------------
    % Helpers
    % ------------------------------------------------------------------

    function z = as_col(z, name)
        z = z(:);
        if numel(z) ~= m
            error('%s(t) must return a vector of length m = %d.', name, m);
        end
    end

    function s = as_scalar(s, name)
        if ~isscalar(s) || ~isreal(s) || ~isfinite(s)
            error('%s(t) must return a finite real scalar.', name);
        end
    end

    function [dz, vals] = rhs_full(t, z, sigma)
        x  = z(1:n);
        ka = z(n+1);

        y    = Cp*x;
        vout = C*x;

        yr  = as_col(yref(t),  'yref');
        dyr = as_col(dyref(t), 'dyref');

        e  = y    - yr;
        de = vout - dyr;

        ph = as_scalar(phi(t),  'phi');
        dp = as_scalar(dphi(t), 'dphi');
        ph = max(ph, params.phi_eps);

        denp_raw = 1 - (ph*norm(e))^2;
        denp = max(denp_raw, params.den_eps);

        q = dp/ph + delta;
        er = de + (alpha/denp + q)*e;

        eta = tau_f*ph*er;
        denr_raw = 1 - norm(eta)^2;
        denr = max(denr_raw, params.den_eps);

        ue   = as_col(u_ext(t), 'u_ext');
        ulin = -ka*er;
        ubar = -beta*er/denr;
        u    = ue + ulin + ubar;

        if ~isempty(params.u_sat)
            sat = params.u_sat;
            if isscalar(sat)
                u = max(-sat, min(sat, u));
            else
                sat = sat(:);
                assert(numel(sat) == m, ...
                    'params.u_sat must be scalar or have length m.');
                u = max(-sat, min(sat, u));
            end
        end

        dz = [A*x + B*u; nu*sigma];

        vals = struct;
        vals.x        = x;
        vals.ka       = ka;
        vals.y        = y;
        vals.v        = vout;
        vals.e        = e;
        vals.de       = de;
        vals.er       = er;
        vals.eta      = eta;
        vals.u        = u;
        vals.ulin     = ulin;
        vals.ubar     = ubar;
        vals.ue       = ue;
        vals.phi      = ph;
        vals.dphi     = dp;
        vals.q        = q;
        vals.bound_p  = 1/ph;
        vals.bound_r  = 1/(tau_f*ph);
        vals.zp       = ph*norm(e);
        vals.zr       = norm(eta);
        vals.denp     = denp_raw;
        vals.denr     = denr_raw;
    end

    function dz = rhs_only(t, z, sigma)
        dz = rhs_full(t, z, sigma);
    end

    function [value, isterminal, direction] = events_hold(t, z)
        [~, vals] = rhs_full(t, z, 0);
        value = [ra - vals.zr; ...
                 (1 - params.tol_hit) - max(vals.zp, vals.zr)];
        isterminal = [1; 1];
        direction  = [-1; -1];
    end

    function [value, isterminal, direction] = events_increase(t, z)
        [~, vals] = rhs_full(t, z, 1);
        value = (1 - params.tol_hit) - max(vals.zp, vals.zr);
        isterminal = 1;
        direction  = -1;
    end

    function ts = segment_tspan(ta, tb)
        if ~use_requested_mesh
            ts = [ta tb];
            return;
        end

        interior = t_requested( ...
            t_requested > ta + params.time_tol & ...
            t_requested < tb - params.time_tol);
        ts = [ta; interior; tb].';
    end

    % ------------------------------------------------------------------
    % Initial consistency checks
    % ------------------------------------------------------------------

    [~, initial] = rhs_full(t0, z0, 0);

    if initial.zp >= 1
        error('The initial position error is outside the position funnel.');
    end
    if initial.zr >= ra
        error(['The initial normalized recursive error must satisfy ' ...
               '||eta(0)|| < r_a.']);
    end
    if initial.denp <= 0 || initial.denr <= 0
        error('An initial funnel denominator is nonpositive.');
    end

    % ------------------------------------------------------------------
    % Progress output across all hybrid segments
    % ------------------------------------------------------------------

    progress_clock = [];
    next_wall_report = inf;

    if ~isinf(params.progress_wall_dt) && params.progress_wall_dt > 0
        progress_clock = tic;
        next_wall_report = params.progress_wall_dt;
    end

    function status = progress_output(t, ~, flag)
        status = 0;

        if isempty(progress_clock)
            return;
        end

        if isempty(flag)
            elapsed = toc(progress_clock);
            if elapsed >= next_wall_report
                fprintf(['[adaptive hybrid solver] %.1f s computation time; ' ...
                         'computed up to t = %.3f / %.3f\n'], ...
                        elapsed, max(t), tf);
                while elapsed >= next_wall_report
                    next_wall_report = next_wall_report + params.progress_wall_dt;
                end
            end
        end
    end

    % ------------------------------------------------------------------
    % Hybrid integration
    % ------------------------------------------------------------------

    Tall = zeros(0,1);
    Zall = zeros(0,n+1);
    Sall = zeros(0,1);

    trigger_times = zeros(0,1);
    increase_intervals = zeros(0,2);

    tcur = t0;
    zcur = z0;
    sigma = 0;
    increase_end = NaN;
    n_increases = 0;

    completed = true;
    stop_reason = 'final time reached';

    while tcur < tf - params.time_tol

        if sigma == 0
            [~, now] = rhs_full(tcur, zcur, 0);

            if now.zr >= ra - params.switch_tol
                if n_increases >= params.max_increases
                    completed = false;
                    stop_reason = 'maximum number of gain increases reached';
                    break;
                end

                sigma = 1;
                n_increases = n_increases + 1;
                trigger_times(end+1,1) = tcur; %#ok<AGROW>
                increase_end = min(tf, tcur + T_inc);
                increase_intervals(end+1,:) = [tcur increase_end]; %#ok<AGROW>
            end
        end

        if sigma == 0
            tseg_end = tf;
            event_function = @events_hold;
        else
            tseg_end = increase_end;
            event_function = @events_increase;
        end

        odeopts = odeset(params.odeopts, ...
            'Events', event_function, ...
            'OutputFcn', @progress_output);

        solver_tspan = segment_tspan(tcur, tseg_end);

        switch lower(params.solver)
            case 'ode45'
                [tseg, Zseg, te, ze, ie] = ode45( ...
                    @(t,z) rhs_only(t,z,sigma), solver_tspan, zcur, odeopts);
            case 'ode15s'
                [tseg, Zseg, te, ze, ie] = ode15s( ...
                    @(t,z) rhs_only(t,z,sigma), solver_tspan, zcur, odeopts);
            case 'ode23t'
                [tseg, Zseg, te, ze, ie] = ode23t( ...
                    @(t,z) rhs_only(t,z,sigma), solver_tspan, zcur, odeopts);
            otherwise
                error('Unknown solver %s.', params.solver);
        end

        if isempty(tseg)
            completed = false;
            stop_reason = 'ODE solver returned no points';
            break;
        end

        if isempty(Tall)
            idx = 1:numel(tseg);
        elseif abs(tseg(1) - Tall(end)) <= params.time_tol
            idx = 2:numel(tseg);
        else
            idx = 1:numel(tseg);
        end

        if ~isempty(idx)
            Tall = [Tall; tseg(idx)]; %#ok<AGROW>
            Zall = [Zall; Zseg(idx,:)]; %#ok<AGROW>
            Sall = [Sall; sigma*ones(numel(idx),1)]; %#ok<AGROW>
        end

        tnew = tseg(end);
        znew = Zseg(end,:).';

        if tnew <= tcur + params.time_tol && isempty(ie)
            completed = false;
            stop_reason = 'ODE solver made no time progress';
            break;
        end

        hard_hit = false;
        trigger_hit = false;

        if sigma == 0
            hard_hit = any(ie == 2);
            trigger_hit = any(ie == 1);
        else
            hard_hit = any(ie == 1);
        end

        if hard_hit
            completed = false;
            stop_reason = 'a funnel boundary was approached';
            tcur = tnew;
            zcur = znew;
            break;
        end

        if sigma == 0 && trigger_hit
            if isempty(te) || isempty(ze)
                completed = false;
                stop_reason = 'supervisor event data are missing';
                break;
            end

            tcur = te(end);
            zcur = ze(end,:).';

            if n_increases >= params.max_increases
                completed = false;
                stop_reason = 'maximum number of gain increases reached';
                break;
            end

            sigma = 1;
            n_increases = n_increases + 1;
            trigger_times(end+1,1) = tcur; %#ok<AGROW>
            increase_end = min(tf, tcur + T_inc);
            increase_intervals(end+1,:) = [tcur increase_end]; %#ok<AGROW>
            continue;
        end

        tcur = tnew;
        zcur = znew;

        if sigma == 1
            if tcur >= increase_end - params.time_tol
                sigma = 0;
                increase_end = NaN;
            else
                completed = false;
                stop_reason = 'gain-increase segment ended unexpectedly';
                break;
            end
        elseif tcur < tf - params.time_tol
            completed = false;
            stop_reason = 'holding segment ended unexpectedly';
            break;
        end
    end

    if isempty(Tall)
        Tall = t0;
        Zall = z0.';
        Sall = 0;
    end

    if isempty(progress_clock)
        elapsed = NaN;
    else
        elapsed = toc(progress_clock);
        fprintf(['[adaptive hybrid solver] finished after %.1f s computation time; ' ...
                 'computed up to t = %.3f / %.3f\n'], ...
                elapsed, Tall(end), tf);
    end

    % ------------------------------------------------------------------
    % Reconstruct signals
    % ------------------------------------------------------------------

    k = numel(Tall);

    X    = Zall(:,1:n);
    KA   = Zall(:,n+1);

    Y    = zeros(k,m);
    V    = zeros(k,m);
    E    = zeros(k,m);
    DE   = zeros(k,m);
    ER   = zeros(k,m);
    ETA  = zeros(k,m);
    YR   = zeros(k,m);
    DYR  = zeros(k,m);

    U    = zeros(k,m);
    ULIN = zeros(k,m);
    UBAR = zeros(k,m);
    UE   = zeros(k,m);

    PHI   = zeros(k,1);
    DPHI  = zeros(k,1);
    QFUN  = zeros(k,1);
    BNDP  = zeros(k,1);
    BNDR  = zeros(k,1);
    ZP    = zeros(k,1);
    ZR    = zeros(k,1);
    DENP  = zeros(k,1);
    DENR  = zeros(k,1);

    for i = 1:k
        ti = Tall(i);
        zi = Zall(i,:).';

        [~, vi] = rhs_full(ti, zi, Sall(i));

        Y(i,:)    = vi.y.';
        V(i,:)    = vi.v.';
        E(i,:)    = vi.e.';
        DE(i,:)   = vi.de.';
        ER(i,:)   = vi.er.';
        ETA(i,:)  = vi.eta.';
        YR(i,:)   = as_col(yref(ti),  'yref').';
        DYR(i,:)  = as_col(dyref(ti), 'dyref').';

        U(i,:)    = vi.u.';
        ULIN(i,:) = vi.ulin.';
        UBAR(i,:) = vi.ubar.';
        UE(i,:)   = vi.ue.';

        PHI(i)    = vi.phi;
        DPHI(i)   = vi.dphi;
        QFUN(i)   = vi.q;
        BNDP(i)   = vi.bound_p;
        BNDR(i)   = vi.bound_r;
        ZP(i)     = vi.zp;
        ZR(i)     = vi.zr;
        DENP(i)   = vi.denp;
        DENR(i)   = vi.denr;
    end

    fprintf('[simulate_position_funnel_adaptive] max phi*||e||       = %.6f\n', max(ZP));
    fprintf('[simulate_position_funnel_adaptive] max ||eta||          = %.6f\n', max(ZR));
    fprintf('[simulate_position_funnel_adaptive] gain increases       = %d\n', n_increases);
    fprintf('[simulate_position_funnel_adaptive] final k_a            = %.6f\n', KA(end));

    if ~completed
        warning('Simulation stopped at t = %.6f: %s.', Tall(end), stop_reason);
    end

    % ------------------------------------------------------------------
    % Optional standard plots
    % ------------------------------------------------------------------

    if params.make_plots
        figure('Name','Supervised recursive funnel control','Color','w');
        tiledlayout(4,1,'Padding','compact','TileSpacing','compact');

        nexttile;
        if m == 1
            yyaxis left;
            plot(Tall, U, 'LineWidth',1.2);
            ylabel('u');
            yyaxis right;
            plot(Tall, KA, '--', 'LineWidth',1.1);
            ylabel('k_a');
            legend('u','k_a','Location','best');
        else
            plot(Tall, vecnorm(U,2,2), 'LineWidth',1.2);
            ylabel('||u||');
        end
        grid on;
        xlabel('t');

        nexttile;
        if m == 1
            plot(Tall, Y, 'LineWidth',1.2); hold on;
            plot(Tall, YR, '--', 'LineWidth',1.0);
            plot(Tall, YR + BNDP, ':', 'LineWidth',1.0);
            plot(Tall, YR - BNDP, ':', 'LineWidth',1.0);
            legend('y','y_{ref}','funnel bounds','Location','best');
            ylabel('position');
        else
            plot(Tall, vecnorm(E,2,2), 'LineWidth',1.2); hold on;
            plot(Tall, BNDP, ':', 'LineWidth',1.0);
            ylabel('position error');
        end
        grid on;
        xlabel('t');

        nexttile;
        if m == 1
            plot(Tall, E, 'LineWidth',1.2); hold on;
            plot(Tall,  BNDP, ':', 'LineWidth',1.1);
            plot(Tall, -BNDP, ':', 'LineWidth',1.1);
            legend('e','+1/phi','-1/phi','Location','best');
            ylabel('e');
        else
            plot(Tall, vecnorm(E,2,2), 'LineWidth',1.2); hold on;
            plot(Tall, BNDP, ':', 'LineWidth',1.1);
            ylabel('||e||');
        end
        grid on;
        xlabel('t');

        nexttile;
        if m == 1
            plot(Tall, ER, 'LineWidth',1.2); hold on;
            plot(Tall,  BNDR, ':', 'LineWidth',1.1);
            plot(Tall, -BNDR, ':', 'LineWidth',1.1);
            legend('e_r','+1/(tau_f phi)','-1/(tau_f phi)', ...
                'Location','best');
            ylabel('recursive error');
        else
            plot(Tall, vecnorm(ER,2,2), 'LineWidth',1.2); hold on;
            plot(Tall, BNDR, ':', 'LineWidth',1.1);
            ylabel('||e_r||');
        end
        grid on;
        xlabel('t');
    end

    % ------------------------------------------------------------------
    % Pack output
    % ------------------------------------------------------------------

    OUT.t       = Tall;
    OUT.x       = X;
    OUT.ka      = KA;
    OUT.sigma   = Sall;

    OUT.y       = Y;
    OUT.v       = V;
    OUT.e       = E;
    OUT.de      = DE;
    OUT.er      = ER;
    OUT.eta     = ETA;

    OUT.yref    = YR;
    OUT.dyref   = DYR;

    OUT.u       = U;
    OUT.ulin    = ULIN;
    OUT.ubar    = UBAR;
    OUT.uext    = UE;

    OUT.phi     = PHI;
    OUT.dphi    = DPHI;
    OUT.q       = QFUN;

    OUT.bound_p = BNDP;
    OUT.bound_r = BNDR;

    OUT.zp      = ZP;
    OUT.zr      = ZR;

    OUT.denp    = DENP;
    OUT.denr    = DENR;

    OUT.trigger_times     = trigger_times;
    OUT.increase_intervals = increase_intervals;
    OUT.n_increases       = n_increases;
    OUT.T_inc             = T_inc;

    OUT.completed   = completed && Tall(end) >= tf - params.time_tol;
    OUT.stop_reason = stop_reason;
    OUT.wall_time   = elapsed;

    OUT.params = params;
    OUT.solver = params.solver;
    OUT.tspan  = tspan;
end

